Fermionic hidden zeros

We uncover and prove a general class of hidden zeros in tree-level amplitudes with massless fermions. For arbitrary even numbers and arbitrary arrangements of massless real adjoint fermions and gluons, color-ordered gauge-theory amplitudes in $D=4,6,10$ vanish on general rectangular kinematic loci supplemented by species-dependent bridge conditions. The fermion--fermion bridge is governed simply by the vector current $\chi_i\gamma^\mu\chi_j$, while mixed and gluonic bridges are fixed by the corresponding gauge-covariant contractions. A worldsheet analysis proves the result at arbitrary multiplicity and traces its universality to the local fusion channels $ff\to g$, $fg/gf\to f$, and $gg\to g$, with no new primitive bridge structures appearing at higher fermion multiplicity. The same mechanism extends to ten-dimensional amplitudes with gravitons and arbitrary even numbers of gravitinos in factorized gamma-traceless polarizations, and to single-trace Einstein-Yang-Mills amplitudes with adjoint gluinos and gravitons. These results expose a finite local structure underlying fermionic hidden zeros across gauge and gravitational amplitudes.

==> anc/README.md <==
# Eight-point ancillary proof package

This package supports the final eight-gaugino rectangular-locus result

\[
N_8\in\sqrt{I_B:S^\infty}.
\]

Here \(I_B\) contains masslessness, momentum conservation, all eight Dirac
systems, the nine \(m=3\) scalar bridges, and the nine vector-current
bridges. \(S\) is the product of the ordinary planar factorization channels.
The physical conclusion is that the color-ordered amplitude vanishes on
\(\mathcal H_3\) away from ordinary planar factorization poles.

The claim is radical membership. The package does not claim or construct a
global cofactor decomposition in \(I_B:S^\infty\).

The physical metric convention is the manuscript’s mostly-minus convention,
\(\eta=\operatorname{diag}(+,-,\ldots,-)\). The Clifford certificates store
an exact Wick-rotated basis internally and explicitly verify its equivalence
to the mostly-minus Clifford algebra and contractions.

## Package contents

| File | Role | Mathematical status |
|---|---|---|
| **eight_point_proof.pdf** | Central human-readable proof | Analytic exposition plus clearly identified exact computer-assisted lemmas |
| **eight_point_proof.tex** | Source for the proof note | Self-contained LaTeX |
| **eight_point_topology_certificate.py** | 134-tree census, pure-\(\mathbb P^4\) graph split, channel association, five final contacts, and two 14-to-14 cluster maps | Exact structural/combinatorial; integer and rational arithmetic |
| **eight_point_clifford_geometry.wls** | Common-null rank lemma, pure-\(\mathbb P^4\) tensor identity, mixed Fock incidence, orbit dimensions, and rank-two polarization | Exact characteristic-zero Clifford and symbolic algebra over \(\mathbb Q(i)\) |
| **common_null_coefficients.wls** | Super-Wronskian coefficients, four-Ramond tensor identity, and double-circuit coefficient | Exact characteristic zero |
| **mixed_biclique_numerators.py** | Full \(16\times16\) exceptional-spinor fiber and 40-coordinate mixed-biclique numerator identities | Exact characteristic-zero polynomial arithmetic over Gaussian integers/rationals |
| **mixed_biclique_denominators.wls** | \(BAA\) and \(ABA\) reciprocal-propagator telescoping | Exact rational and Gröbner algebra |
| **README.md** | Scope, commands, dependencies, and provenance | Documentation |

No certificate imports an old route C, route D, route E, rank-audit, or
finite-field module. Finite-field files in the raw archive were discovery
and diagnostic material and are not part of the proof chain.

## Requirements

- Python 3.9 or later; only the standard library is used.
- Wolfram Language / WolframKernel with GroebnerBasis, exact linear algebra,
  and symbolic polynomial operations.
- A LaTeX distribution providing latexmk, pdflatex, and the standard
  packages listed in **eight_point_proof.tex**.

The supplied PDF was built with Python 3.9.6, WolframKernel from Mathematica
on macOS, and TeX Live 2025.

## Reproduction

### Lightweight checks

The lightweight path checks the complete structural certificate, Python
syntax, every Wolfram certificate, and construction of every mixed-cell
setup without running all full symbolic numerator expansions:

    python3 -B eight_point_topology_certificate.py
    python3 -B mixed_biclique_numerators.py --all --setup-only

    '/Applications/Mathematica.app/Contents/MacOS/WolframKernel' \
      -noinit -noprompt -script eight_point_clifford_geometry.wls
    '/Applications/Mathematica.app/Contents/MacOS/WolframKernel' \
      -noinit -noprompt -script common_null_coefficients.wls
    '/Applications/Mathematica.app/Contents/MacOS/WolframKernel' \
      -noinit -noprompt -script mixed_biclique_denominators.wls

On another platform, replace the displayed macOS kernel path by the local
WolframKernel executable. A configured wolframscript invocation with
“-file FILE.wls” is equivalent.

Every command exits nonzero if an internal assertion fails. Successful
Wolfram runs finish with “all_checks=True”; the topology script finishes
with the same line. The Clifford outputs also report the exact
mostly-minus/Wick equivalence check.

### Full mixed-biclique numerator certificate

    python3 -B mixed_biclique_numerators.py --all

This runs the exact full-fiber recursion for the four rank-three word
classes and the rank-two representative. Individual cells can be checked
with

    python3 -B mixed_biclique_numerators.py --assignment BAA
    python3 -B mixed_biclique_numerators.py --assignment BBA

The expected BAA result is 14 nonzero supports in classes \(4+10\); the
expected BBA result is an empty support map. The nonempty classes are
annihilated by **mixed_biclique_denominators.wls**.

### Build the proof note

    latexmk -pdf -interaction=nonstopmode -halt-on-error eight_point_proof.tex

The target is **eight_point_proof.pdf**. Build intermediates such as .aux,
.log, .fls, .fdb_latexmk, .out, and .toc are not scientific ancillary files
and should not be distributed.

## Proof dependency summary

    N8 in radical(I_B : S^infinity)
    |
    +-- common-null component
    |   +-- exact common-null Clifford geometry
    |   +-- analytic super-Wronskian reduction
    |   +-- exact Wronskian coefficient ledger
    |   +-- five exact final contacts
    |       +-- four-Ramond double circuit
    |       +-- two reflected six-point CHECK-B factorizations
    |   +-- ordered denominator removal and degree -8 exclusion
    |
    +-- pure-spinor P4 component
    |   +-- exact T(Lambda^2 U) = Lambda^3 L tensor geometry
    |   +-- structural 114 + 20 = 134 graph-by-graph split
    |
    +-- mixed-biclique components
    |   +-- rank-three Fock incidence and open-orbit normal forms
    |   +-- exact 40-coordinate, 16x16-fiber numerator identities
    |   +-- exact BAA/ABA denominator telescoping
    |   +-- rank-two determinantal geometry and tensor identity
    |   +-- rank-one exclusion by ordinary planar poles
    |
    +-- component exhaustion and Hilbert Nullstellensatz

The five-point and six-point identities used in ordinary factorization are
analytic lemmas reproduced in the PDF. The topology certificate checks the
complete six-point 14-to-14 cluster embedding, but it is not presented as a
computer proof of the six-point Fierz membership itself.

## Source provenance

The ancillary files were consolidated from the following completed archive
materials. Exploratory wording and finite-field discovery logic were not
carried into the package.

| Ancillary file | Existing sources used |
|---|---|
| **eight_point_proof.tex** | eight-fermion-check.md/.tex, five-point-check.md/.tex, six-fermion-check.md/.tex; completed analytic arguments in route_c_mixed_residue_ledger.md, route_c_double_circuit_factorization.md, route_c_top_contact_checkb_factorization.md, route_c_mixed_biclique_theorem.md, route_c_p4_tensor_lemma.md, route_d_denominator_removal_lemma.md, and route_d_p4_topology_lemma.md |
| **eight_point_proof.pdf** | Compiled solely from eight_point_proof.tex |
| **eight_point_topology_certificate.py** | route_e_mixed_biclique_topology.py, route_d_root_circuit_support.py, route_d_planar_channel_association.py, route_d_quadruple_cut_support.py, route_d_six_point_cluster_factorization.py, route_c_double_circuit_support.py, route_c_p4_topology_certificate.py, and the topology census in rank5_bg_audit.py / eight-fermion-check.* |
| **eight_point_clifford_geometry.wls** | route_d_rank2_clifford_lemma.wls, route_d_p4_clifford_certificate.wls, route_d_mixed_biclique_fock_certificate.wls, route_d_mixed_biclique_orbit_audit.wls, and route_d_rankdeficient_biclique_audit.wls |
| **common_null_coefficients.wls** | route_c_wronskian_scalar_certificate.wls, route_d_double_circuit_fierz_certificate.wls, and the analytic ledgers in route_c_mixed_residue_ledger.md / route_c_double_circuit_factorization.md |
| **mixed_biclique_numerators.py** | route_c_mixed_biclique_common_numerator.py, route_c_mixed_biclique_full_fiber_classes.py, route_e_mixed_biclique_numerator_classes.py, route_e_mixed_biclique_full_fiber.py, and the generic component-recursion expansion in route_d_double_circuit_coefficient.py |
| **mixed_biclique_denominators.wls** | route_c_mixed_biclique_denominator_identities.wls |

**rank5_bg_audit.py** contributed only topology/census cross-check material;
its rank-five diagnostic is not a proof step. The old
**eight_fermion_bg_finite_field.py**, **rank4_bridge_finite_field.py**,
the numerical portions of **rank5_bg_audit.py**, and other finite-field
route files do not enter the final theorem.

## Trust boundary

The PDF labels each nontrivial step as one of:

1. analytic;
2. exact characteristic-zero computer algebra;
3. exact structural/combinatorial verification; or
4. finite-field diagnostic.

Category 4 is explicitly excluded from the proof. The analytic
denominator-removal, component-exhaustion, lower-point Fierz, and
Nullstellensatz arguments are human-readable in the PDF. The scripts
certify only the finite exact identities assigned to them in its
reproducibility table.


==> anc/common_null_coefficients.wls <==
(* Exact characteristic-zero coefficient identities used on the common-null
   component.  This checks rational/channel algebra and the four-Ramond
   Clifford tensor identity.  The exterior-form and factorization lemmas are
   proved analytically in eight_point_proof.tex. *)

ClearAll["Global`*"];

(* Direct super-Wronskian coefficient ledger. *)
ell = s34 + top;
ee = s45 - top;
s345 = s34 + s45;
bScalarNumerator = Expand[s34 ee + top s345 - s45 ell];

k3 = {1, 0, 0, 0, 0, 0}; k4 = {0, 1, 0, 0, 0, 0};
k5 = {0, 0, 1, 0, 0, 0}; k6 = {0, 0, 0, 1, 0, 0};
k7 = {0, 0, 0, 0, 1, 0}; k8 = {0, 0, 0, 0, 0, 1};
k345 = k3 + k4 + k5; k456 = k4 + k5 + k6;
k678 = k6 + k7 + k8;
k12ByConservation = -(k3 + k4 + k5 + k6 + k7 + k8);
nDirect = Expand[s45 ell k678 + s34 ee k456 + top s345 k345];
nReduced = Expand[-s45 ell k12ByConservation + s34 ee (k6 - k3)];
vectorResidual = Expand[nDirect - nReduced];

s456 = top + s78; s3456 = s34 + s456; s34567 = ell;
s56Bracket = Together[-1/top + 1/s456 + s78/(s456 top)];
s456Bracket = Together[
  1/(s3456 s78) + 1/(s3456 s34567) + 1/(top s34567)
  - s456/(top s78 s34567)];
s3456Bracket = Together[1/s78 + 1/s34567 - s3456/(s78 s34567)];
wronskianChecks = {
  bScalarNumerator === 0,
  vectorResidual === ConstantArray[0, 6],
  s56Bracket === 0, s456Bracket === 0, s3456Bracket === 0};

(* Ten-dimensional chiral Clifford blocks.  Physical signature is mostly
   minus.  gamma is the exact Wick basis and gammaMM is the corresponding
   physical basis gamma^0=Gamma^1, gamma^j=I Gamma^(j+1). *)
sx = {{0, 1}, {1, 0}}; sy = {{0, -I}, {I, 0}};
sz = {{1, 0}, {0, -1}}; id2 = IdentityMatrix[2];
kron[list_List] := Fold[KroneckerProduct, First[list], Rest[list]];
gamma = Flatten[Table[{
  kron[Join[Table[sz, {a - 1}], {sx}, Table[id2, {5 - a}]]],
  kron[Join[Table[sz, {a - 1}], {sy}, Table[id2, {5 - a}]]]},
  {a, 1, 5}], 1];
chirality = Simplify[I^(-5) Apply[Dot, gamma]];
plus = Flatten@Position[Diagonal[chirality], 1];
chargeC = Apply[Dot, gamma[[{2, 4, 6, 8, 10}]]];
vectorBlocks = Table[(chargeC . gamma[[mu]])[[plus, plus]], {mu, 10}];
wickCliffordExact = And @@ Flatten@Table[
  gamma[[mu]] . gamma[[nu]] + gamma[[nu]] . gamma[[mu]] ===
    2 KroneckerDelta[mu, nu] IdentityMatrix[32],
  {mu, 10}, {nu, 10}];
etaMM = DiagonalMatrix[Join[{1}, ConstantArray[-1, 9]]];
gammaMM = Join[{gamma[[1]]}, I Rest[gamma]];
chiralityMM = Simplify[-Apply[Dot, gammaMM]];
vectorBlocksMM =
  Table[(chargeC . gammaMM[[mu]])[[plus, plus]], {mu, 10}];
chargeCInverse = Inverse[chargeC];
chargeConventionExact = Transpose[chargeC] === -chargeC &&
  And @@ Table[
    Transpose[gammaMM[[mu]]] ===
      -chargeC . gammaMM[[mu]] . chargeCInverse &&
    Transpose[chargeC . gammaMM[[mu]]] === chargeC . gammaMM[[mu]],
    {mu, 10}];
cliffordExact = And @@ Flatten@Table[
  gammaMM[[mu]] . gammaMM[[nu]] + gammaMM[[nu]] . gammaMM[[mu]] ===
    2 etaMM[[mu, nu]] IdentityMatrix[32],
  {mu, 10}, {nu, 10}];
wickEquivalenceExact = chiralityMM === chirality &&
  chargeConventionExact &&
  vectorBlocksMM[[1]] === vectorBlocks[[1]] &&
  And @@ Table[vectorBlocksMM[[mu]] === I vectorBlocks[[mu]], {mu, 2, 10}];

(* Same-chirality four-Ramond identity in the ordering needed by the
   double-circuit contact. *)
fierzResidual = Table[Sum[etaMM[[mu, mu]] (
  vectorBlocksMM[[mu, a, b]] vectorBlocksMM[[mu, c, d]] +
  vectorBlocksMM[[mu, a, c]] vectorBlocksMM[[mu, b, d]] +
  vectorBlocksMM[[mu, a, d]] vectorBlocksMM[[mu, b, c]]), {mu, 10}],
  {a, 16}, {b, 16}, {c, 16}, {d, 16}];
fourRamondExact = And @@ Thread[Flatten[fierzResidual] == 0];

(* Scalar orientation and channel circuits for the effective A4. *)
orientationResidual = Together[nx/x - (-nx)/y - nx (x + y)/(x y)];
centralChannelResidual = Expand[(x + y) /. y -> r + t - x] - (r + t);
bridgeCircuitResidual = Expand[
  ((r + t) /. {r -> aa + bb, t -> cc + dd})
  - (aa + bb + cc + dd)];
circuitChecks = {fourRamondExact, cliffordExact, wickCliffordExact,
  wickEquivalenceExact,
  orientationResidual === 0, centralChannelResidual === 0,
  bridgeCircuitResidual === 0};

checks = Join[wronskianChecks, circuitChecks];
Print["COMMON_NULL_COEFFICIENTS"];
Print["wronskian_scalar_numerator=", InputForm[bScalarNumerator]];
Print["wronskian_vector_residual=", InputForm[vectorResidual]];
Print["wronskian_partial_fraction_residuals=",
  InputForm[{s56Bracket, s456Bracket, s3456Bracket}]];
Print["four_ramond_tensor_identity_exact=", fourRamondExact];
Print["clifford_exact=", cliffordExact,
  " mostly_minus_signature=True wick_equivalence_exact=",
  wickEquivalenceExact];
Print["double_circuit_scalar_residuals=",
  InputForm[{orientationResidual, centralChannelResidual,
    bridgeCircuitResidual}]];
Print["all_checks=", And @@ checks];
Print["END_COMMON_NULL_COEFFICIENTS"];
Quit[If[And @@ checks, 0, 2]]


==> anc/eight_point_clifford_geometry.wls <==
(* Self-contained exact Q(i) Clifford/geometry certificate for the
   eight-gaugino proof.  It contains no numerical or finite-field step.
   Physical conventions are mostly minus.  The main calculation uses
   Wick coordinates; the first section verifies their exact equivalence
   to gamma^0=Gamma^1, gamma^j=I Gamma^(j+1), eta=diag(1,-1,...,-1). *)

ClearAll["Global`*"];
sx = {{0, 1}, {1, 0}}; sy = {{0, -I}, {I, 0}};
sz = {{1, 0}, {0, -1}}; id2 = IdentityMatrix[2];
kron[list_List] := Fold[KroneckerProduct, First[list], Rest[list]];
gamma = Flatten[Table[{
  kron[Join[Table[sz, {a - 1}], {sx}, Table[id2, {5 - a}]]],
  kron[Join[Table[sz, {a - 1}], {sy}, Table[id2, {5 - a}]]]},
  {a, 1, 5}], 1];
chirality = Simplify[I^(-5) Apply[Dot, gamma]];
plus = Flatten@Position[Diagonal[chirality], 1];
minus = Flatten@Position[Diagonal[chirality], -1];
chargeC = Apply[Dot, gamma[[{2, 4, 6, 8, 10}]]];
gammaMP = gamma[[All, minus, plus]];
vectorBlocks = Table[(chargeC . gamma[[mu]])[[plus, plus]], {mu, 10}];
coordinate = IdentityMatrix[16];
current[u_, v_] := Simplify@Table[u . vectorBlocks[[mu]] . v, {mu, 10}];
slashBlock[v_] := Sum[v[[mu]] gammaMP[[mu]], {mu, 10}];
annihilatorMatrix[basis_] := Join @@ Table[
  Transpose@Table[gammaMP[[mu]] . u, {mu, 10}], {u, basis}];
crossSpace[basis_] := Module[{matrix},
  matrix = Join @@ Table[Table[vectorBlocks[[mu]] . r, {mu, 10}],
    {r, basis}];
  NullSpace[matrix]];

cliffordCheck = And @@ Flatten@Table[
  gamma[[mu]] . gamma[[nu]] + gamma[[nu]] . gamma[[mu]] ===
    2 KroneckerDelta[mu, nu] IdentityMatrix[32],
  {mu, 10}, {nu, 10}];

(* Exact mostly-minus/Wick dictionary.  Stored Euclidean coordinates vE
   represent vM={vE[[1]], I vE[[2]],...,I vE[[10]]}. *)
etaMM = DiagonalMatrix[Join[{1}, ConstantArray[-1, 9]]];
gammaMM = Join[{gamma[[1]]}, I Rest[gamma]];
gammaMPMM = gammaMM[[All, minus, plus]];
chiralityMM = Simplify[-Apply[Dot, gammaMM]];
vectorBlocksMM =
  Table[(chargeC . gammaMM[[mu]])[[plus, plus]], {mu, 10}];
chargeCInverse = Inverse[chargeC];
chargeConventionCheck = Transpose[chargeC] === -chargeC &&
  And @@ Table[
    Transpose[gammaMM[[mu]]] ===
      -chargeC . gammaMM[[mu]] . chargeCInverse &&
    Transpose[chargeC . gammaMM[[mu]]] === chargeC . gammaMM[[mu]],
    {mu, 10}];
wickVector[v_] := Join[{v[[1]]}, I Rest[v]];
minkDot[u_, v_] := Expand[u . etaMM . v];
slashBlockMM[v_] :=
  Sum[etaMM[[mu, mu]] v[[mu]] gammaMPMM[[mu]], {mu, 10}];
mostlyMinusCliffordCheck = And @@ Flatten@Table[
  gammaMM[[mu]] . gammaMM[[nu]] + gammaMM[[nu]] . gammaMM[[mu]] ===
    2 etaMM[[mu, nu]] IdentityMatrix[32],
  {mu, 10}, {nu, 10}];
wickBasisChecks = {
  chiralityMM === chirality,
  chargeConventionCheck,
  vectorBlocksMM[[1]] === vectorBlocks[[1]],
  And @@ Table[vectorBlocksMM[[mu]] === I vectorBlocks[[mu]], {mu, 2, 10}]
  };

(* ------------------------------------------------------------------ *)
(* Common-null restricted bridge rank lemma. *)
q0 = {1, I, 0, 0, 0, 0, 0, 0, 0, 0};
k0 = {0, 0, 1, I, 0, 0, 0, 0, 0, 0};
lOrthogonal = {0, 0, 0, 0, 1, I, 0, 0, 0, 0};
lNonorthogonal = {0, 0, 1, -I, 0, 0, 0, 0, 0, 0};
wickVectorChecks = Flatten@Table[{
  minkDot[wickVector[u], wickVector[v]] === Expand[u . v],
  slashBlockMM[wickVector[u]] === slashBlock[u]},
  {u, {q0, k0, lOrthogonal, lNonorthogonal}},
  {v, {q0, k0, lOrthogonal, lNonorthogonal}}];
u0 = Transpose@NullSpace[slashBlock[q0]];
bq = Transpose[u0] . vectorBlocks[[1]] . u0;
xKernel[v_] := Transpose@NullSpace[slashBlock[v] . u0];
xk = xKernel[k0]; xlOrthogonal = xKernel[lOrthogonal];
xlNonorthogonal = xKernel[lNonorthogonal];
pairOrthogonal = Transpose[xk] . bq . xlOrthogonal;
pairNonorthogonal = Transpose[xk] . bq . xlNonorthogonal;
commonNullChecks = {
  q0 . q0 === 0, k0 . k0 === 0, lOrthogonal . lOrthogonal === 0,
  q0 . k0 === 0, q0 . lOrthogonal === 0, k0 . lOrthogonal === 0,
  MatrixRank[u0] == 8, MatrixRank[bq] == 8,
  And @@ (MatrixRank[#] == 4 & /@ {xk, xlOrthogonal, xlNonorthogonal}),
  MatrixRank[pairOrthogonal] == 2,
  MatrixRank[pairNonorthogonal] == 4,
  And @@ Thread[(Det[pairOrthogonal[[#1, #2]]] & @@@
    Tuples[{Subsets[Range[4], {3}], Subsets[Range[4], {3}]}]) == 0]};

(* ------------------------------------------------------------------ *)
(* Pure-P4 tensor lemma. *)
uIndices = {1, 2, 3, 5, 9};
uBasis = coordinate[[uIndices]];
uPairs = Subsets[Range[5], {2}];
vectorRestriction = Flatten@Table[
  uBasis[[a]] . vectorBlocks[[mu]] . uBasis[[b]],
  {a, 5}, {b, 5}, {mu, 10}];
triples = Subsets[Range[10], {3}];
threeBlocks = Table[(chargeC . Apply[Dot, gamma[[triple]]])[[plus, plus]],
  {triple, triples}];
threeRows = Table[
  uBasis[[pair[[1]]]] . # . uBasis[[pair[[2]]]] & /@ threeBlocks,
  {pair, uPairs}];
triplePosition = AssociationThread[triples -> Range[Length[triples]]];
alternatingEntry[row_, indices_List] := Module[{sorted, inversions},
  If[Length[DeleteDuplicates[indices]] < 3, Return[0]];
  sorted = Sort[indices];
  inversions = Total@Flatten@Table[
    Boole[indices[[a]] > indices[[b]]], {a, 1, 2}, {b, a + 1, 3}];
  (-1)^inversions row[[triplePosition[sorted]]]];
twoIndices = Subsets[Range[10], {2}];
contractionMatrices = Table[
  Table[alternatingEntry[row, {mu, pair[[1]], pair[[2]]}],
    {pair, twoIndices}, {mu, 10}], {row, threeRows}];
lBasis = NullSpace[Join @@ contractionMatrices];
lTriples = Subsets[Range[5], {3}];
wedgeRows = Table[Det[lBasis[[choice, triple]]],
  {choice, lTriples}, {triple, triples}];
oneIndexContractions = Flatten@Table[
  contractionMatrices[[a]] . Transpose[contractionMatrices[[b]]],
  {a, 10}, {b, 10}];
p4Annihilator = annihilatorMatrix[uBasis];
p4Checks = {
  vectorRestriction === ConstantArray[0, Length[vectorRestriction]],
  MatrixRank[threeRows] == 10, MatrixRank[lBasis] == 5,
  Simplify[lBasis . Transpose[lBasis]] === ConstantArray[0, {5, 5}],
  MatrixRank[wedgeRows] == 10,
  MatrixRank[Join[threeRows, wedgeRows]] == 10,
  oneIndexContractions === ConstantArray[0, Length[oneIndexContractions]],
  MatrixRank[p4Annihilator] == 10};

(* ------------------------------------------------------------------ *)
(* Rank-three mixed-biclique Fock classification. *)
rBasis = coordinate[[{1, 2, 3}]];
aBasis = coordinate[[{1, 2, 3, 5, 9}]];
bBasis = coordinate[[{1, 2, 3, 4}]];
wBasis = coordinate[[{1, 2, 3, 4, 5, 9}]];
crossEquationMatrix = Join @@ Table[
  Table[vectorBlocks[[mu]] . r, {mu, 10}], {r, rBasis}];
crossOrthogonal = NullSpace[crossEquationMatrix];
symPairs[basis_] := current @@@ Subsets[basis, {2}];
diagonalCurrents[basis_] := current[#, #] & /@ basis;
aRestriction = Join[diagonalCurrents[aBasis], symPairs[aBasis]];
bRestriction = Join[diagonalCurrents[bBasis], symPairs[bBasis]];
rRestriction = Join[diagonalCurrents[rBasis], symPairs[rBasis]];
wRestriction = Join[diagonalCurrents[wBasis], symPairs[wBasis]];
nonzeroWCurrents = Select[wRestriction, # != ConstantArray[0, 10] &];
hBasis = NullSpace[annihilatorMatrix[rBasis]];
coeff = Array[z, 6];
wSpinor = coeff . wBasis;
xA = coeff[[5 ;; 6]] . wBasis[[5 ;; 6]];
xB = coeff[[1 ;; 4]] . wBasis[[1 ;; 4]];
qSelf = Expand /@ current[wSpinor, wSpinor];
qSlash = slashBlock[qSelf];
pureGenerators = DeleteCases[qSelf, 0];
targetPureGenerators = {coeff[[4]] coeff[[5]], coeff[[4]] coeff[[6]]};
idealContains[generators_, polys_] := And @@ Table[
  Last[PolynomialReduce[poly, GroebnerBasis[generators, coeff], coeff]] === 0,
  {poly, polys}];
pureIdealEquivalent = idealContains[pureGenerators, targetPureGenerators] &&
  idealContains[targetPureGenerators, pureGenerators];
genericX = wSpinor /. Thread[coeff -> {1, 2, 3, 4, 5, 6}];
genericAnnihilatorRank = MatrixRank[
  Transpose@Table[gammaMP[[mu]] . genericX, {mu, 10}]];
mixedFockChecks = {
  MatrixRank[crossEquationMatrix] == 10,
  MatrixRank[crossOrthogonal] == 6,
  MatrixRank[Join[crossOrthogonal, wBasis]] == 6,
  MatrixRank[Join[aBasis, bBasis]] == 6,
  MatrixRank[aBasis] + MatrixRank[bBasis] - MatrixRank[Join[aBasis, bBasis]]
    == 3,
  aRestriction === ConstantArray[0, Dimensions[aRestriction]],
  bRestriction === ConstantArray[0, Dimensions[bRestriction]],
  rRestriction === ConstantArray[0, Dimensions[rRestriction]],
  MatrixRank[nonzeroWCurrents] == 2,
  MatrixRank[Join[nonzeroWCurrents, hBasis]] == 2,
  Simplify[hBasis . Transpose[hBasis]] === ConstantArray[0, {2, 2}],
  MatrixRank[annihilatorMatrix[rBasis]] == 8,
  MatrixRank[annihilatorMatrix[wBasis]] == 10,
  pureIdealEquivalent,
  Simplify[qSlash . xA] === ConstantArray[0, 16],
  Simplify[qSlash . xB] === ConstantArray[0, 16],
  genericAnnihilatorRank == 9};

(* ------------------------------------------------------------------ *)
(* Exact stabilizer-orbit ranks for rank-three words and rank-two cell. *)
spinGenerators = Flatten[Table[
  (gamma[[mu]] . gamma[[nu]] - gamma[[nu]] . gamma[[mu]])[[plus, plus]],
  {mu, 1, 9}, {nu, mu + 1, 10}], 1];
actionMatrix[tuple_, generators_] := Transpose@Table[
  Flatten[(g . #) & /@ tuple], {g, generators}];
scaleMatrix[tuple_] := Transpose@Table[
  Flatten@Table[If[a == b, tuple[[a]], ConstantArray[0, 16]],
    {a, Length[tuple]}], {b, Length[tuple]}];
projectiveRank[variations_, tuple_] := Module[{scales = scaleMatrix[tuple]},
  MatrixRank[Join[variations, scales, 2]] - MatrixRank[scales]];
rightAction = actionMatrix[rBasis, spinGenerators];
rightScales = scaleMatrix[rBasis];
stabilizerKernel = NullSpace[Join[rightAction, -rightScales, 2]];
stabilizerCoefficients = #[[1 ;; 45]] & /@ stabilizerKernel;
stabilizerGenerators = Total[MapThread[#1 #2 &, {#, spinGenerators}]] & /@
  stabilizerCoefficients;
stabilizerDimension = MatrixRank[stabilizerCoefficients];
rightOrbitDimension = projectiveRank[rightAction, rBasis];
rightConstraintRows = Flatten[Table[
  Table[Flatten@Table[Which[
    c == a && c == b, 2 vectorBlocks[[mu]] . rBasis[[a]],
    c == a, vectorBlocks[[mu]] . rBasis[[b]],
    c == b, vectorBlocks[[mu]] . rBasis[[a]],
    True, ConstantArray[0, 16]], {c, 3}], {mu, 10}],
  {a, 1, 3}, {b, a, 3}], 2];
rightProjectiveTangentDimension = 48 - MatrixRank[rightConstraintRows] - 3;
aExclusive = coordinate[[{5, 9}]]; bExclusive = coordinate[[{4}]];
representative[word_String] := Module[{na = 0, nb = 0, majorityB},
  majorityB = Count[Characters[word], "B"] == 2;
  Table[If[StringTake[word, {position}] == "A", na++;
    If[majorityB,
      3 rBasis[[1]] + 5 rBasis[[2]] + 7 rBasis[[3]] + aExclusive[[1]]
        + 2 aExclusive[[2]], aExclusive[[na]]],
    nb++; If[majorityB,
      If[nb == 1,
        rBasis[[1]] + 2 rBasis[[2]] + 3 rBasis[[3]] + bExclusive[[1]],
        2 rBasis[[1]] + 5 rBasis[[2]] + 7 rBasis[[3]] + 3 bExclusive[[1]]],
      bExclusive[[1]]]], {position, 1, StringLength[word]}]];
words = {"BAA", "ABA", "AAB", "BBA", "BAB", "ABB"};
wordRanks = Association@Table[word -> projectiveRank[
  actionMatrix[representative[word], stabilizerGenerators],
  representative[word]], {word, words}];
expectedWordRank[word_] := Count[Characters[word], "A"] 4 +
  Count[Characters[word], "B"] 3;

r2tuple = {coordinate[[1]], coordinate[[2]], coordinate[[1]] + coordinate[[2]]};
r2Action = actionMatrix[r2tuple, spinGenerators];
r2Scales = scaleMatrix[r2tuple];
r2Kernel = NullSpace[Join[r2Action, -r2Scales, 2]];
r2Coefficients = #[[1 ;; 45]] & /@ r2Kernel;
r2StabilizerGenerators = Total[MapThread[#1 #2 &, {#, spinGenerators}]] & /@
  r2Coefficients;
r2OrbitDimension = projectiveRank[r2Action, r2tuple];
r2StabilizerDimension = MatrixRank[r2Coefficients];
r2basis = coordinate[[{1, 2, 3, 4, 5, 6, 9, 10}]];
r2pure[a_, b_, c1_, c2_, c3_, u_, v_] :=
  {u, v, a c1, b c1, a c2, b c2, a c3, b c3} . r2basis;
r2Opposite = {r2pure[1, 2, 1, 3, 5, 7, 11],
  r2pure[2, 3, 2, 5, 7, 11, 13],
  r2pure[3, 5, 1, 4, 9, 13, 17]};
r2OppositeOrbitRank = projectiveRank[
  actionMatrix[r2Opposite, r2StabilizerGenerators], r2Opposite];
r2GenericW = Range[8] . r2basis;
r2GenericWOrbitRank = projectiveRank[
  actionMatrix[{r2GenericW}, r2StabilizerGenerators], {r2GenericW}];
r2PureChecks = And @@
  (current[#, #] === ConstantArray[0, 10] & /@ r2Opposite);
r2CrossChecks = And @@ Flatten@Table[
  current[x, y] === ConstantArray[0, 10], {x, r2Opposite}, {y, r2tuple}];
orbitChecks = Join[{
  rightOrbitDimension == rightProjectiveTangentDimension,
  stabilizerDimension == 45 - rightOrbitDimension,
  r2OrbitDimension == 18, r2StabilizerDimension == 27,
  r2OppositeOrbitRank == 15, r2GenericWOrbitRank == 7,
  r2PureChecks, r2CrossChecks},
  Table[wordRanks[word] == expectedWordRank[word], {word, words}]];

(* ------------------------------------------------------------------ *)
(* Rank-two pure ideal and universal fixed-momentum polarization. *)
ranks = <|1 -> coordinate[[{1}]], 2 -> coordinate[[{1, 2}]],
  3 -> coordinate[[{1, 2, 3}]]|>;
rankData = Association@Table[Module[
  {rbasis0, wbasis0, vars0, spinor0, qcur, generators, gb},
  rbasis0 = ranks[rr]; wbasis0 = crossSpace[rbasis0];
  vars0 = Array[zz, Length[wbasis0]]; spinor0 = vars0 . wbasis0;
  qcur = Expand /@ current[spinor0, spinor0];
  generators = DeleteCases[qcur, 0]; gb = GroebnerBasis[generators, vars0];
  rr -> <|"WDimension" -> MatrixRank[wbasis0], "PureGB" -> gb,
    "CommonAnnihilatorDimension" ->
      10 - MatrixRank[annihilatorMatrix[rbasis0]]|>], {rr, 1, 3}];
w2CoordinateBasis = coordinate[[{1, 2, 3, 4, 5, 6, 9, 10}]];
rank2Variables = {uu, vv, aa1, bb1, aa2, bb2, aa3, bb3};
x2A = {uu, vv, aa1, 0, aa2, 0, aa3, 0} . w2CoordinateBasis;
x2B = {0, 0, 0, bb1, 0, bb2, 0, bb3} . w2CoordinateBasis;
q2Symbolic = Expand /@ current[x2A + x2B, x2A + x2B];
q2SymbolicSlash = slashBlock[q2Symbolic];
rank2PolarizationChecks = {
  current[x2A, x2A] === ConstantArray[0, 10],
  current[x2B, x2B] === ConstantArray[0, 10],
  Simplify[q2SymbolicSlash . x2A] === ConstantArray[0, 16],
  Simplify[q2SymbolicSlash . x2B] === ConstantArray[0, 16]};
rank2Checks = Join[{
  rankData[1]["WDimension"] == 11,
  rankData[2]["WDimension"] == 8,
  rankData[3]["WDimension"] == 6,
  rankData[2]["PureGB"] ===
    {zz[3] zz[6] - zz[4] zz[5], zz[1] zz[6] - zz[2] zz[5],
     zz[1] zz[4] - zz[2] zz[3]}}, rank2PolarizationChecks];

allChecks = Join[{cliffordCheck, mostlyMinusCliffordCheck},
  wickBasisChecks, wickVectorChecks, commonNullChecks, p4Checks,
  mixedFockChecks, orbitChecks, rank2Checks];

Print["EIGHT_POINT_CLIFFORD_GEOMETRY"];
Print["clifford_exact=", cliffordCheck];
Print["mostly_minus_clifford_exact=", mostlyMinusCliffordCheck,
  " wick_equivalence_exact=",
  And @@ (TrueQ /@ Join[wickBasisChecks, wickVectorChecks])];
Print["section_checks=", InputForm[{
  And @@ (TrueQ /@ commonNullChecks),
  And @@ (TrueQ /@ p4Checks),
  And @@ (TrueQ /@ mixedFockChecks),
  And @@ (TrueQ /@ orbitChecks),
  And @@ (TrueQ /@ rank2Checks)}]];
Print["common_null_Kq_dimension=", MatrixRank[u0],
  " Bq_rank=", MatrixRank[bq],
  " orthogonal_pairing_rank=", MatrixRank[pairOrthogonal],
  " nonorthogonal_pairing_rank=", MatrixRank[pairNonorthogonal]];
Print["p4_vector_zero=", p4Checks[[1]],
  " rank_T_Lambda2U=", MatrixRank[threeRows],
  " L_rank=", MatrixRank[lBasis],
  " all_TT_contractions_zero=", p4Checks[[7]],
  " common_annihilator_dimension=", 10 - MatrixRank[p4Annihilator]];
Print["mixed_rank3_W_dimension=", MatrixRank[crossOrthogonal],
  " pure_ideal_A_union_B=", pureIdealEquivalent,
  " fixed_momentum_polarization=", And @@ mixedFockChecks[[15 ;; 16]]];
Do[Print["word=", word, " orbit_rank=", wordRanks[word],
  " expected=", expectedWordRank[word]], {word, words}];
Print["rank2_W_dimension=", rankData[2]["WDimension"],
  " rank2_open_orbit=", r2OppositeOrbitRank == 15,
  " symbolic_polarization=", And @@ rank2PolarizationChecks];
Print["rank2_checks=", InputForm[rank2Checks],
  " rank2_pure_GB=", InputForm[rankData[2]["PureGB"]]];
Print["all_checks=", And @@ (TrueQ /@ allChecks)];
Print["END_EIGHT_POINT_CLIFFORD_GEOMETRY"];
Quit[If[And @@ (TrueQ /@ allChecks), 0, 2]]


==> anc/eight_point_proof.tex <==
\documentclass[11pt]{article}

\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,longtable,array}
\usepackage{xcolor}
\usepackage{microtype}
\usepackage[hidelinks,hypertexnames=false]{hyperref}
\setlength{\emergencystretch}{3em}

\newcommand{\A}{\mathcal A}
\newcommand{\B}{\mathcal B}
\newcommand{\C}{\mathbb C}
\newcommand{\Q}{\mathbb Q}
\newcommand{\PP}{\mathbb P}
\newcommand{\cH}{\mathcal H}
\newcommand{\cR}{\mathcal R}
\newcommand{\cW}{\mathcal W}
\newcommand{\kslash}{\not\! k}
\newcommand{\Kslash}{\not\! K}
\newcommand{\qslash}{\not\! q}
\newcommand{\Aslash}{\not\! A}
\newcommand{\Jslash}{\not\! J}
\newcommand{\pslash}{\not\! p}
\newcommand{\Res}{\mathop{\rm Res}}
\newcommand{\Span}{\mathop{\rm span}}
\newcommand{\Ann}{\mathop{\rm Ann}}
\newcommand{\rank}{\mathop{\rm rank}}

\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{remark}[theorem]{Remark}

\title{The Eight-Fermion Rectangular Hidden Zero\\
\large A concise proof and reproducibility note}
\author{Ancillary note}
\date{August 2026}

\begin{document}
\maketitle

\begin{abstract}
We give a self-contained proof, at the level of the color-ordered
ten-dimensional super-Yang--Mills component amplitude, of the eight-gaugino
$m=3$ rectangular hidden zero.  If $I_B$ is the on-shell bridge ideal and
$S$ is the product of ordinary planar factorization channels, then the
numerator obtained by clearing those channels obeys
\[
                 N_8\in\sqrt{I_B:S^\infty}.
\]
The proof separates the localized bridge variety into the common-null,
pure-spinor $\PP^4$, and mixed-biclique components.  Its analytic inputs are
the ten-dimensional chiral three-spinor identity, ordinary component
factorization, the five- and six-point residue reductions summarized and
proved below, and an ordered denominator-removal lemma.  Exact
characteristic-zero computer algebra is used only for finite Clifford,
orbit, numerator, and rational telescoping identities.  Finite-field
searches are not used in the proof.  The final statement is radical
membership, not an explicit global cofactor decomposition.
\end{abstract}

\tableofcontents

\section{Statement and conventions}

We work over $\Q(i)$ and ultimately over its algebraic closure $\C$.  In
agreement with the manuscript, the metric is mostly minus and the
ten-dimensional Clifford algebra is
\[
 \eta_{\mu\nu}=\operatorname{diag}(+,-,\ldots,-),\qquad
 \{\gamma^\mu,\gamma^\nu\}=2\eta^{\mu\nu}.
\]
All momenta are outgoing.  The eight commuting Majorana--Weyl polarization
spinors have one fixed chirality and obey
\begin{equation}
 k_i^2=0,\qquad \kslash_i\chi_i=0,\qquad
 \bar\chi_i\kslash_i=0,\qquad \sum_{i=1}^8 k_i=0,
 \qquad \bar\chi_i=\chi_i^T C .                    \tag{1.1}
\end{equation}
We choose $C^T=-C$ and
$(\gamma^\mu)^T=-C\gamma^\mu C^{-1}$, so that $C\gamma^\mu$ is
symmetric on the chiral block.  Write
\[
 J_{ij}^\mu=\bar\chi_i\gamma^\mu\chi_j,\qquad
 K_P=\sum_{i\in P}k_i,\qquad S_P=K_P^2.
\]

The exact Clifford certificates use a complex orthonormal, or
Wick-rotated, coordinate basis internally.  If $\Gamma^a$ and $v_E^a$
denote those stored matrices and vector coordinates, the physical
mostly-minus variables are
\begin{equation}
 \gamma^0=\Gamma^1,\qquad \gamma^j=i\Gamma^{j+1},\qquad
 v^0=v_E^1,\qquad v^j=i v_E^{j+1}\quad(1\leq j\leq9).
                                                               \tag{1.1a}
\end{equation}
Then
\[
 \eta_{\mu\nu}v^\mu w^\nu=\sum_{a=1}^{10}v_E^aw_E^a,
 \qquad v_\mu\gamma^\mu=\sum_{a=1}^{10}v_E^a\Gamma^a.
\]
Thus the stored exact polynomial identities are the mostly-minus
identities after an invertible complex-linear change of variables.  The
certificates verify this Clifford and contraction equivalence explicitly;
no physical sign is inferred from an unconverted Euclidean contraction.

The two bridged triples and the two exceptional legs are
\[
 L=\{1,2,3\},\qquad R=\{5,6,7\},\qquad E=\{4,8\}.
\]
The $m=3$ rectangular bridge equations are
\begin{equation}
 k_i\mathbin\cdot k_j=0,\qquad J_{ij}^\mu=0
 \quad(i\in L,\ j\in R).                              \tag{1.2}
\end{equation}
Thus $I_B$ is the homogeneous ideal in the polynomial ring $P$ generated
by (1.1), componentwise momentum conservation, the nine scalar equations
and the ninety vector-current equations in (1.2).  We write
\[
 \cH_3=V(I_B)
\]
for the corresponding on-shell rectangular locus.

There are twenty distinct rooted ordinary planar channel polynomials:
\begin{align*}
&S_{23},S_{34},S_{45},S_{56},S_{67},S_{78},\\
&S_{234},S_{345},S_{456},S_{567},S_{678},\\
&S_{2345},S_{3456},S_{4567},S_{5678},\\
&S_{23456},S_{34567},S_{45678},S_{234567},S_{345678}.
\end{align*}
Let $S$ be their product.  The complement $D(S)=\{S\ne0\}$ is precisely
the region away from ordinary planar factorization poles.  Write the
color-ordered component amplitude over a common ordinary denominator as
\begin{equation}
                   \A_8=\frac{N_8}{S}.                 \tag{1.3}
\end{equation}
Multiplying $S$ by harmless additional powers does not change the
saturation below.

\begin{theorem}[Eight-point rectangular hidden zero]\label{thm:main}
For the complete color-ordered eight-gaugino tree amplitude of
ten-dimensional super-Yang--Mills theory,
\begin{equation}
                 \boxed{N_8\in\sqrt{I_B:S^\infty}}.    \tag{1.4}
\end{equation}
Equivalently, $\A_8$ vanishes at every complex point of
$\cH_3\cap D(S)$.  This is the physical statement that the amplitude
vanishes on $\cH_3$ away from ordinary planar factorization poles.
\end{theorem}

The proof establishes pointwise vanishing on every irreducible component
of the localized bridge variety and then applies Hilbert's
Nullstellensatz.  It does not claim the stronger statement
$N_8\in I_B:S^\infty$ or provide a global list of polynomial cofactors.

\section{Component recursion and the 134 topologies}

The component action and the only required interaction tensors are
\begin{align}
 \mathcal L&=-\frac14F^a_{\mu\nu}F^{a\mu\nu}
 +\frac i2\bar\chi^a\gamma^\mu
 (\partial_\mu\chi^a+g f^{abc}A_\mu^b\chi^c),          \tag{2.1}\\
 V_{ffg}&=-g f^{abc}(C\gamma_\mu)_{\alpha\beta},       \tag{2.2}\\
 Q^{\mu\nu\rho\sigma}
 &=2\eta^{\mu\rho}\eta^{\nu\sigma}
 -\eta^{\mu\nu}\eta^{\rho\sigma}
 -\eta^{\mu\sigma}\eta^{\nu\rho}.                  \tag{2.3}
\end{align}
There is no $ffgg$ contact.  In Feynman gauge the propagator numerators are
$-\eta_{\mu\nu}$ and $\pslash$ for gluons and gauginos, respectively.

For an ordered word $P$, the component Berends--Giele current is a gluon
$A_P^\mu$ when $|P|$ is even and a gaugino $\Psi_P$ when $|P|$ is odd.
Keeping only species-compatible deconcatenations,
\begin{align}
 A_P^\mu=\frac{1}{S_P}\bigg\{&\sum_{P=QR}
 \left[V_3^{\mu\nu\rho}(-K_P,K_Q,K_R)A_{Q\nu}A_{R\rho}
       +\bar\Psi_Q\gamma^\mu\Psi_R\right] \\
 &+\sum_{P=QRS}Q^{\mu\nu\rho\sigma}
 A_{Q\nu}A_{R\rho}A_{S\sigma}\bigg\},                \tag{2.4}\\
 \Psi_P=\frac{\Kslash_P}{S_P}\sum_{P=QR}
 (\Aslash_Q\Psi_R-\Aslash_R\Psi_Q).                   \tag{2.5}
\end{align}
The relative minus in (2.5) includes the ordered Fermi sign.  Rooting at
leg 1, the amputated amplitude is
\begin{equation}
 \frac{\A_8}{i g^6}=\bar\chi_1
 \sum_{2345678=QR}(\Aslash_Q\Psi_R-\Aslash_R\Psi_Q).
                                                               \tag{2.6}
\end{equation}
This fixes every numerator and relative sign used below.

\begin{proposition}[Complete topology census]\label{prop:134}
The recursion (2.4)--(2.6) contains exactly 134 planar component trees.  If
$x,y,z$ count $ffg,ggg,gggg$ vertices, the four classes are
\begin{center}
\begin{tabular}{cccr}
\toprule
$(x,y,z)$ & $(I_f,I_g)$ & vertex content & count\\
\midrule
$(6,0,0)$ & $(2,3)$ & six $ffg$ & 96\\
$(5,1,0)$ & $(1,4)$ & five $ffg$, one $ggg$ & 32\\
$(4,2,0)$ & $(0,5)$ & four $ffg$, two $ggg$ & 4\\
$(4,0,1)$ & $(0,4)$ & four $ffg$, one $gggg$ & 2\\
\bottomrule
\end{tabular}
\end{center}
\end{proposition}

\begin{proof}
Fermion and gluon half-edge counting and the tree relation give
\[
 2x=8+2I_f,\qquad x+3y+4z=2I_g,\qquad
 I_f+I_g=x+y+z-1,
\]
hence
\[
                         I_f+y+2z=2.                   \tag{2.7}
\]
The 132 rooted planar binary trees are all species compatible: an internal
edge is fermionic exactly when one side contains an odd number of external
fermions.  The species recursion gives the first three counts
$96+32+4=132$.  With one four-valent vertex all four branches must have
even size.  The only cyclic possibilities are
\[
 (12)(34)(56)(78),\qquad (18)(23)(45)(67),
\]
giving the remaining two graphs.  This integer recursion, including every
denominator support, is reproduced by
\path{eight_point_topology_certificate.py}.
\end{proof}

Among the 96 graphs with two internal fermions, 64 contain two length-three
open chains and 32 contain one length-five chain.  This refinement is used
on the pure-spinor component.

\section{Algebraic and lower-point lemmas}

\subsection{The chiral identity}

The only dimension-specific spinor identity needed analytically is
\begin{equation}
 (C\gamma_\mu)_{\alpha(\beta}
 (C\gamma^\mu)_{\gamma\delta)}=0.                       \tag{3.1}
\end{equation}
For commuting same-chirality spinors it gives
\begin{equation}
 J_{ab}\mathbin\cdot J_{cd}+J_{ac}\mathbin\cdot J_{bd}
 +J_{ad}\mathbin\cdot J_{bc}=0,                        \tag{3.2}
\end{equation}
and, when $Xd$ has the same chirality,
\begin{equation}
 J_{ab}^\mu(\bar c\gamma_\mu Xd)
 +J_{ac}^\mu(\bar b\gamma_\mu Xd)
 +(\bar a\gamma^\mu Xd)J_{bc,\mu}=0.                  \tag{3.3}
\end{equation}
Equation (3.3), not merely its scalar specialization, is needed in the
six-point reduction.  The exact chiral Clifford realization and the tensor
identity (3.1) are checked by
\path{common_null_coefficients.wls}.

\subsection{Lower-point identities used in factorization}

The five-point pole removals use the following two component identities,
with cyclic relabelings as required.  They are quoted in ideal form so no
division other than by displayed ordinary factorization channels is hidden:
\begin{align}
 \A_5(1_f,2_g,3_f,4_g,5_g)&=0
 \quad\text{if}\quad
 s_{13}=s_{14}=J_{13}=k_1\cdot\epsilon_4
 =\bar\chi_1\not\! f_4=0,                              \tag{3.4}\\
 \A_5(1_f,2_f,3_f,4_f,5_g)&=0
 \quad\text{if}\quad
 s_{13}=s_{14}=J_{13}=J_{14}=0.                        \tag{3.5}
\end{align}
For (3.4), direct Clifford anticommutation makes the quotient proportional
to
\[
 \Delta=p\cdot q+q\cdot r+t\cdot q+t\cdot r
       =\frac12 k_5^2=0.
\]
For (3.5), (3.2)--(3.3) reduce the five graphs to one scalar coefficient,
\[
 -\frac{1}{d_{12}d_{45}}-\frac{1}{d_{23}d_{45}}
 +\frac{1}{d_{12}d_{23}}=0,\qquad d_{45}=d_{12}+d_{23}.
                                                               \tag{3.6}
\]
These are analytic lower-point lemmas; their full five-graph derivations
are incorporated here through (3.4)--(3.6), rather than delegated to a
finite-field check.

The six-point identity actually used at eight points is CHECK B:
\begin{proposition}[Six-gaugino CHECK B]\label{prop:checkb}
On
\[
 h_2=\langle s_{14},s_{15},s_{24},s_{25}\rangle,
\]
the complete six-gaugino component amplitude satisfies
\begin{equation}
 \frac{\A_6}{i g^4}
 =\sum_{(i,j)\in\{(1,4),(1,5),(2,4),(2,5)\}}
 J_{ij}^\mu B^{(ij)}_\mu .                              \tag{3.7}
\end{equation}
It therefore vanishes on the corresponding four vector bridges.
\end{proposition}

\begin{proof}[Reduction ledger]
The complete six-point recursion has fourteen graphs: twelve graphs with
four $ffg$ vertices and two Mercedes graphs with three $ffg$ vertices and
one $ggg$ vertex.  Expand
\[
 \gamma_\mu\Kslash\gamma_\nu
 =K^\rho\gamma_{\mu\rho\nu}+K_\mu\gamma_\nu
 +K_\nu\gamma_\mu-\eta_{\mu\nu}\Kslash.               \tag{3.8}
\]
The vector terms route directly into the four bridge buckets in (3.7).
Apply (3.3) twice to the three-form terms, once at each end of the open
chain.  The two row/column-disjoint contributions remain separately as
\begin{align*}
 \mathcal D_{14:25}[X]
 &=J_{14}^\mu(\bar\chi_3\gamma_\mu X\gamma_\nu\chi_6)
   J_{25}^\nu,\\
 \mathcal D_{15:24}[X]
 &=J_{15}^\mu(\bar\chi_3\gamma_\mu X\gamma_\nu\chi_6)
   J_{24}^\nu.
\end{align*}
Both are in the bridge ideal, and the non-bridge normal form of the sum of
all fourteen graphs is zero.  This proves (3.7).  The structural
certificate checks that each eight-point cluster residue is in exact
14-to-14 correspondence with this complete graph set, including both
Mercedes graphs.
\end{proof}

\subsection{Ordered denominator removal}

Give momentum variables degree one and spinors degree zero.  Every generator
of $I_B$ is homogeneous, while $\A_8$ has momentum degree $-8$.

\begin{lemma}[Presentation-level removal]\label{lem:removal}
Let $A=P/I$ for a homogeneous constraint ideal.  Suppose a rational
Berends--Giele expression has a finite presentation in ordinary planar
channels.  If the channel labels can be ordered so that, at every step, the
complete coefficient of the next inverse channel vanishes exactly in the
localization by the channels not yet removed, then all inverse channels can
be deleted.  Associated channel labels must be combined before removal.
The result has a representative in $A$.
\end{lemma}

\begin{proof}
At one step write the complete current presentation as
$s_J^{-1}R_J+E$.  The exact identity $R_J=0$ makes this equal to $E$ in the
allowed localization, and $E$ contains no occurrence of that inverse
label.  Induction removes all labels.  The argument uses the presentation,
not irreducibility or primeness of channel forms.
\end{proof}

Momentum conservation, masslessness and the scalar rectangle imply
\begin{equation}
 S_{4567}=-S_{5678}.                                    \tag{3.9}
\end{equation}
Exact rational channel reduction shows that this is the only association
among the twenty whole planar channel forms, so these two labels are removed
as one group.  The association check is part of
\path{eight_point_topology_certificate.py}.

\begin{corollary}[Negative-degree exclusion]\label{cor:degree}
If all explicit planar denominators of a homogeneous expression of degree
$d<0$ are removed as in Lemma~\ref{lem:removal}, the expression is zero.
\end{corollary}

\begin{proof}
The quotient of a nonnegatively graded polynomial ring by a homogeneous
ideal has no negative graded part.
\end{proof}

This lemma does not infer a residue identity from random values or from a
generic point on a reducible divisor.  Every coefficient identity invoked
below is analytic, an exact characteristic-zero polynomial identity, or an
exact rational identity.

\section{Exhaustive component decomposition}

The bridge variety is decomposed by the internal vector currents of the
two triples $L$ and $R$.  Polarizing (3.1) gives the rectangle lemma: if
both triples have a nonzero internal current, all six bridged spinors share
a null Clifford annihilator.  Repeated current slots are allowed in this
argument.

If every mutual current among all six bridged spinors vanishes and some
self-current $q=J_{aa}$ is nonzero, (3.1) gives
$\qslash\chi_b=0$ for every bridged $b$, again producing a common-null
point.  If all self-currents vanish too, the projective span is a linear
space on the ten-dimensional spinor variety.  In a Fock chart it is a
subspace $A\subset\Lambda^2E^*$ satisfying
\begin{equation}
                  \alpha\wedge\beta=0
                  \quad(\alpha,\beta\in A).             \tag{4.1}
\end{equation}
Its maximal possibilities are:
\begin{enumerate}
\item $A=\ell\wedge W$, contained in a pure $\PP^4$;
\item $A\subset\Lambda^2H$, $\dim H=3$, a pure $\PP^3$ with a common
      two-dimensional vector annihilator.
\end{enumerate}
The second possibility lies on the common-null branch; the first is the
pure-$\PP^4$ branch.

It remains possible for exactly one triple to be current-isotropic.  Its
rank-three and rank-two strata are the mixed bicliques treated in
Section~\ref{sec:mixed}; rank one lies on planar poles.  Consequently the
localized bridge variety has the exhaustive cover
\begin{equation}
 V(I_B)\cap D(S)
 =V_{\rm cn}\ \cup\ V_{\PP^4}\ \cup\ V_{\rm mix}.      \tag{4.2}
\end{equation}
The exact Clifford calculations establishing the normal forms and orbit
ranks used in this decomposition are collected in
\path{eight_point_clifford_geometry.wls}.

\section{The common-null component}\label{sec:common}

On a dense common-null chart there is a nonzero null vector $q$ such that
\begin{equation}
 \qslash\chi_i=0,\qquad q\cdot k_i=0
 \quad(i=1,2,3,5,6,7).                                  \tag{5.1}
\end{equation}
If $u,v\in\ker\qslash$, their odd-rank bilinears have the exact Spin(8)
form
\begin{equation}
 J_{uv}=c_{uv}q,\qquad
 T_{uv}=q\wedge\omega_{uv},\qquad
 F_{uv,+}=q\wedge\phi_{uv,+}.                           \tag{5.2}
\end{equation}
The fixed-$q$ kernel has dimension eight and carries a nondegenerate
symmetric form $B_q$ with $J(U\xi,U\eta)=qB_q(\xi,\eta)$.  If $k,\ell$ are
null and perpendicular to $q$, the restricted pairing of
$X_k=\ker\qslash\cap\ker\kslash$ and $X_\ell$ has rank four for
$k\cdot\ell\ne0$ and rank two for $k\cdot\ell=0$.  Thus the scalar
rectangle is precisely the required rank degeneration.  These statements
are exact Clifford linear algebra, not numerical rank observations.

\subsection{The super-Wronskian}

The only two-exception current defect reduces to
\begin{equation}
 S_{345678}\,q\cdot A_{345678}=2t\cW,\qquad
 t=q\cdot k_4=-q\cdot k_8,                              \tag{5.3}
\end{equation}
where
\begin{equation}
 \cW=A_{34}\cdot A_{5678}+A_{3456}\cdot A_{78}
 -\frac{\bar\Psi_{345}\mathcal F_{678}}{S_{678}}
 +\frac{\bar\chi_8\mathcal F_{34567}}{S_{34567}}.      \tag{5.4}
\end{equation}
Substitution of all cubic, quartic, gluonic and fermionic children gives
one common open chain,
\begin{equation}
 \cW=\frac{X(N)}{S_{45}S_{4567}S_{34567}S_{678}},\qquad
 X(K)=\bar\chi_5\Aslash_{34}\Kslash\Aslash_{78}\chi_6,
                                                               \tag{5.5}
\end{equation}
with
\begin{align}
 N={}&S_{45}S_{34567}K_{678}
 +S_{34}S_{678}K_{456}
 +S_{4567}(S_{34}+S_{45})K_{345}                       \notag\\
 ={}&-S_{45}S_{34567}K_{12}
 +S_{34}S_{678}(k_6-k_3).                              \tag{5.6}
\end{align}
The endpoint Dirac equations give $X(k_6)=X(k_3)=0$.  The rank-one pieces
of $X(K_{12})$ vanish because $A_{34},K_{12},A_{78}\in q^\perp$; its
rank-three piece is
\[
 (q\wedge\omega_{56})(A_{34},K_{12},A_{78})=0.
\]
Hence
\begin{equation}
                        \boxed{\cW=0},\qquad
                        q\cdot A_{345678}=0.             \tag{5.7}
\end{equation}
The scalar and vector coefficient equalities in (5.5)--(5.6), including
the required partial fractions, are checked exactly over characteristic
zero by \path{common_null_coefficients.wls}.

\subsection{The final root and its five contacts}

After (5.7), the amputated root is
\begin{equation}
 \cR=-\bar\chi_1\Aslash_{5678}\Psi_{234}
 +\bar\chi_1\Aslash_{2345}\Psi_{678}
 -\bar\chi_1\Aslash_{78}\Psi_{23456}
 +\bar\chi_1\Aslash_{234567}\chi_8.                   \tag{5.8}
\end{equation}
Ordinary component factorization, together with (3.4)--(3.7), removes the
resolved lower-point divisors.  Exact support reduction then leaves
\begin{equation}
 a=S_{34},\quad b=S_{45},\quad c=S_{78},\quad d=S_{81},
 \quad e=S_{1234}=-S_{4567},                            \tag{5.9}
\end{equation}
and only the five degree-compatible fourfold contacts
\begin{equation}
 abcd,\qquad abce,\qquad abde,\qquad acde,\qquad bcde.  \tag{5.10}
\end{equation}
This is an exact integer support statement.  It does not assume that
partial fractions preserve laminar tree supports; indeed
$S_{345}=a+b$ and $S_{781}=c+d$.  The recursion and all five cuts are
reproduced by \path{eight_point_topology_certificate.py}.

For the first contact, the two three-fermion circuits give
\begin{equation}
 U=\Kslash_{345}\Jslash_{34}\chi_5,\qquad
 V=\Kslash_{781}\Jslash_{78}\chi_1,\qquad
 \Psi_{345}=\frac{U}{ab},\quad \Psi_{781}=\frac{V}{cd}. \tag{5.11}
\end{equation}
Exactly eight cubic trees contribute.  They become the two diagrams of the
ordered four-gaugino amplitude with external spinors
$(\chi_2,U,\chi_6,V)$:
\begin{equation}
 \frac{\sigma}{abcd}\left(\frac{N_X}{X}+\frac{N_Y}{Y}\right),
 \quad N_X=J_{2V}\cdot J_{U6},\quad
 N_Y=-J_{2U}\cdot J_{6V},                              \tag{5.12}
\end{equation}
where $X=S_{3456}$ and $Y=S_{2345}$.  Equation (3.2) and $J_{26}=0$ give
$N_X=N_Y$, while momentum conservation and $s_{26}=0$ give
\begin{equation}
                         X+Y=a+b+c+d.                   \tag{5.13}
\end{equation}
At the generic cut $a=b=c=d=0$, $Y=-X\ne0$, so
\begin{equation}
 C_{abcd}=\sigma N_X\left(\frac{1}{X}+\frac{1}{-X}\right)=0.
                                                               \tag{5.14}
\end{equation}
The exact four-Ramond and scalar circuit residuals in this step are checked
by \path{common_null_coefficients.wls}.

For the contacts containing $a,b,e$, the ordered residues in $a$ and then
$S_{345}=b$ collapse the cluster $345$ and leave
\[
                         \A_6(1,2,U,6,7,8).
\]
Its inherited bridge rectangle is $\{1,2\}\times\{6,7\}$, so
Proposition~\ref{prop:checkb} gives
$C_{abce}=C_{abde}=0$.  Reflecting the construction collapses $781$ and
leaves $\A_6(2,3,4,5,6,V)$ with rectangle
$\{2,3\}\times\{5,6\}$, hence
$C_{acde}=C_{bcde}=0$.  The topology certificate checks both exact
14-to-14 graph correspondences, including the two Mercedes graphs and all
relative structural signs.

All five fourfold contacts vanish.  A remaining term with at most three
quadratic propagators cannot have momentum degree $-8$ with a polynomial
numerator of nonnegative degree.  Corollary~\ref{cor:degree} gives
\begin{equation}
                         \A_8|_{V_{\rm cn}}=0.           \tag{5.15}
\end{equation}
After clearing the ordinary denominators, this is a polynomial identity on
the dense common-null chart and therefore extends to the whole common-null
component by regular closure.

\section{The pure-spinor \texorpdfstring{$\PP^4$}{P4} component}\label{sec:p4}

Use the Fock model
\[
 V=E\oplus E^*,\qquad S_+=\Lambda^{\rm even}E^*,
\]
and the normal form
\begin{equation}
 U=\Span\{1,\epsilon^{12},\epsilon^{13},
 \epsilon^{14},\epsilon^{15}\},\qquad
 L=\Span\{\epsilon^1,e_2,e_3,e_4,e_5\}.                \tag{6.1}
\end{equation}
The five-plane $L$ is totally isotropic.  Direct Chevalley pairing gives
\begin{equation}
 J(U,U)=0,\qquad T(U,U)=\Lambda^3L.                    \tag{6.2}
\end{equation}
Consequently every one-index contraction of two such three-forms vanishes:
\begin{equation}
 T_{uv\,\mu\nu\rho}T_{wx}{}^\mu{}_{\alpha\beta}=0
 \qquad(u,v,w,x\in U).                                 \tag{6.3}
\end{equation}

The 32 length-five graphs, the 32 one-$ggg$ graphs, the four two-$ggg$
graphs, and the two quartic graphs each have at least three direct fermion
lines.  Because only legs 4 and 8 lie outside $U$, at least one line has two
endpoints in $U$ and is killed by $J(U,U)=0$.  Of the 64 double-three
graphs, 44 die for the same reason.  In the remaining 20, legs 4 and 8
occupy the two direct lines, and the two chains with endpoints in $U$ share
one contracted gluon index; (6.3) kills them.  Thus
\begin{equation}
                     \boxed{\A_8|_{V_{\PP^4}}=0}
                     \quad\text{graph by graph}.        \tag{6.4}
\end{equation}
No scalar bridge, momentum conservation, or finite-field statement is used
in this component proof.  The exact Clifford verifier constructs $L$,
checks $\rank T(\Lambda^2U)=10$, and checks all contractions in (6.3).
The structural certificate independently returns the split
$114+20=134$.  Spin(10) covariance carries the normal form (6.1) over the
entire pure-$\PP^4$ component.

\section{Mixed-biclique components}\label{sec:mixed}

Assume, without loss of cyclic reflection, that all self and mutual currents
of the right triple vanish, while the left triple has a nonzero internal
current.  The reverse orientation is identical.

\subsection{Rank three}

Spin(10) covariance puts a rank-three right span in the Fock normal form
\begin{equation}
 R=\Span\{1,e_{12},e_{13}\}.                            \tag{7.1}
\end{equation}
Solving the thirty equations $J(x,R)=0$ gives
\begin{align}
 R^{\perp_J}=W=A+B,\qquad
 A&=\Span\{1,e_{12},e_{13},e_{14},e_{15}\},\notag\\
 B&=\Span\{1,e_{12},e_{13},e_{23}\},\qquad A\cap B=R.
                                                               \tag{7.2}
\end{align}
Here $A$ is a pure $\PP^4$ cone and $B$ is a pure $\PP^3$ cone with a
common two-plane annihilator.  In coordinates
$W=R\oplus\C z\oplus\C c\oplus\C d$, the exact pure ideal is
\begin{equation}
                       I_{\rm pure}(W)=\langle zc,zd\rangle,
 \qquad W_{\rm pure}=A\cup B.                           \tag{7.3}
\end{equation}
For a generic nonpure $x=x_A+x_B$, with $q=J(x,x)$,
\begin{equation}
                         \qslash x_A=\qslash x_B=0.      \tag{7.4}
\end{equation}
Hence an on-shell $x$ polarizes into its pure $A$ and $B$ pieces at fixed
momentum.  Multilinearity reduces the left triple to eight words.  The
$AAA$ and $BBB$ words are already the $\PP^4$ and common-null cases; the
mixed words have four dihedral classes
\begin{equation}
 BAA\leftrightarrow AAB,\qquad BBA\leftrightarrow ABB,
 \qquad ABA,\qquad BAB.                                \tag{7.5}
\end{equation}
The ordered stabilizer of $R$ has open projective orbit of dimension 11 on
the $A$-majority cells and 10 on the $B$-majority cells.  It is therefore
enough to prove one dense representative of each displayed class.

For those representatives, retain arbitrary coordinates in the six
pure-spinor annihilators, take $k_4$ arbitrary, and put
$k_8=-\sum_{i=1}^7k_i$.  This is a 40-coordinate momentum chart.  Expanding
the complete unlocalized recursion and retaining the full
$16\times16$ exceptional-spinor tensor gives the exact
characteristic-zero result
\begin{center}
\begin{tabular}{lrr}
\toprule
word & nonzero supports & numerator classes\\
\midrule
$BAA$ & 14 & $4+10$, one common numerator in each class\\
$ABA$ & 48 & $8+40$, one common numerator in each class\\
$BBA$ & 0 & empty support map\\
$BAB$ & 0 & empty support map\\
\bottomrule
\end{tabular}
\end{center}
Every coefficient is an exact homogeneous quadratic polynomial in the 40
coordinates over $\Q(i)$; this is not sampling or interpolation.  For
$BAA$ and $ABA$, exact rational identities modulo momentum conservation
and the nine scalar bridges kill the reciprocal-propagator sums.  The
$BAA$ sums contain 4 and 10 terms.  The marked 8-term $ABA$ sum is
\begin{equation}
 \frac{1/S_{23}+1/S_{345678}}{S_{45678}}D_4,\qquad D_4=0,
                                                               \tag{7.6}
\end{equation}
and the remaining 40-term numerator is zero in the exact linear bridge
quotient.  Thus all rank-three mixed cells vanish.  The numerator and
denominator statements are respectively checked by
\path{mixed_biclique_numerators.py} and
\path{mixed_biclique_denominators.wls}.  Because the identities are
polynomial and the chosen representatives have open stabilizer orbits,
covariance extends them to the closures of the four word cells.

\subsection{Ranks two and one}

At rank two normalize the current-isotropic triple to
$(e_0,e_1,e_0+e_1)$.  Its current orthogonal is eight-dimensional, and its
pure ideal is the determinantal ideal
\begin{equation}
 z_2z_5-z_3z_4=z_2z_7-z_3z_6=z_4z_7-z_5z_6=0.           \tag{7.7}
\end{equation}
Equivalently its pure locus is parameterized by
\begin{equation}
 (u,v,ac_1,bc_1,ac_2,bc_2,ac_3,bc_3).                  \tag{7.8}
\end{equation}
The stabilizer has an open orbit of the full projective product dimension
15.  On one dense representative the same 40-coordinate full-fiber
calculation returns an empty support map.  Universally, if
$x=x_A+x_B$ is split as
\begin{align*}
 x_A&=(u,v,a_1,0,a_2,0,a_3,0),\\
 x_B&=(0,0,0,b_1,0,b_2,0,b_3),
\end{align*}
then
\begin{equation}
 J(x_A,x_A)=J(x_B,x_B)=0,\qquad
 \qslash x_A=\qslash x_B=0,\qquad q=J(x,x).            \tag{7.9}
\end{equation}
Fixed-momentum polarization and regular closure therefore cover every
rank-two point.  These exact statements are checked by the Clifford
geometry and numerator certificates.

At rank one the three nonzero spinors on the current-isotropic side are
proportional to one pure spinor.  Their momenta lie in its maximal isotropic
annihilator, forcing $S_{56}=S_{67}=0$ (or the reflected adjacent pair).
Rank one is therefore absent on $D(S)$.  If a spinor is zero, multilinearity
kills the amplitude directly.  We conclude
\begin{equation}
                         \A_8|_{V_{\rm mix}}=0.          \tag{7.10}
\end{equation}

\section{Exhaustion and radical membership}

We can now read the proof as the following dependency graph:
\scriptsize
\[
\begin{array}{c}
\text{complete 134-tree component amplitude}\\[2mm]
\swarrow\qquad\downarrow\qquad\searrow\\[-1mm]
V_{\rm cn}\qquad V_{\PP^4}\qquad V_{\rm mix}\\[1mm]
\downarrow\qquad\downarrow\qquad\downarrow\\[-1mm]
\begin{array}{c}\text{Wronskian and five contacts}\\
\text{lower-point factorization and degree}\end{array}
\quad
\begin{array}{c}J(U,U)=0\\T(U,U)\cdot_1T(U,U)=0\end{array}
\quad
\begin{array}{c}\text{rank 3 and rank 2 exact tensors}\\
\text{rational telescoping; rank 1 off-pole}\end{array}
\end{array}
\]
\normalsize
Sections~\ref{sec:common}--\ref{sec:mixed} prove that the amplitude vanishes
at every point of the exhaustive cover (4.2).  Therefore $N_8$ vanishes on
$V(I_B)\cap D(S)$.  The vanishing ideal of this quasi-affine set is
\begin{equation}
 I\bigl(V(I_B)\cap D(S)\bigr)=\sqrt{I_B:S^\infty}.       \tag{8.1}
\end{equation}
Hilbert's Nullstellensatz and (8.1) give
\[
                         N_8\in\sqrt{I_B:S^\infty},
\]
which proves Theorem~\ref{thm:main}.

The component split also explains why generic finite-field checks alone
could never prove the theorem: they may see only one component.  The
common-null, pure-$\PP^4$, mixed rank-three, mixed rank-two, and pole-excluded
rank-one alternatives must all be covered before the global radical
conclusion is available.

\section{Reproducibility and trust table}

The ancillary scripts are independent source certificates: none imports an
old \texttt{route\_c}, \texttt{route\_d}, \texttt{route\_e}, rank-audit,
or finite-field discovery module.  ``Exact'' below means characteristic
zero.  Structural entries use integer recursion only.

\footnotesize
\begin{longtable}{>{\raggedright\arraybackslash}p{0.22\textwidth}
                  >{\raggedright\arraybackslash}p{0.17\textwidth}
                  >{\raggedright\arraybackslash}p{0.31\textwidth}
                  >{\raggedright\arraybackslash}p{0.18\textwidth}}
\toprule
Statement & Status & Certificate & Required output\\
\midrule
\endfirsthead
\toprule
Statement & Status & Certificate & Required output\\
\midrule
\endhead
134 planar trees and $96+32+4+2$ split
& structural; combinatorial
& \path{eight_point_topology_certificate.py}
& \texttt{total=134}; all internal assertions true\\

Only whole-channel association $S_{4567}=-S_{5678}$
& exact rational linear algebra
& \path{eight_point_topology_certificate.py}
& relation rank 17; sole associated pair printed\\

Five final common-null contacts; eight double-circuit supports; two
14-to-14 six-point cluster maps
& structural; combinatorial
& \path{eight_point_topology_certificate.py}
& five cuts; support and cluster assertions true\\

Common-null kernel, rank degeneration and bilinear form
& exact $\Q(i)$ Clifford linear algebra
& \path{eight_point_clifford_geometry.wls}
& kernel dimension 8; pairing ranks 2 and 4\\

Pure-$\PP^4$ tensor identity and $114+20$ graph split
& analytic plus exact Clifford/structural
& \path{eight_point_clifford_geometry.wls};
  \path{eight_point_topology_certificate.py}
& all one-index contractions zero; counts total 134\\

Mixed rank-three Fock incidence, pure ideal, fixed-momentum split, orbit
ranks
& exact $\Q(i)$ symbolic and Lie algebra
& \path{eight_point_clifford_geometry.wls}
& pure ideal $A\cup B$; orbit ranks $11,10$\\

Mixed rank-two determinantal ideal, open orbit and polarization
& exact $\Q(i)$ symbolic and Lie algebra
& \path{eight_point_clifford_geometry.wls}
& rank-two checks all true\\

Wronskian common numerator and partial fractions
& analytic plus exact characteristic zero
& \path{common_null_coefficients.wls}
& scalar, vector and partial-fraction residuals zero\\

Four-Ramond identity and double-circuit coefficient
& analytic plus exact characteristic zero
& \path{common_null_coefficients.wls}
& tensor identity true; circuit residuals zero\\

Five-point identities (3.4)--(3.6)
& analytic
& proof in Section 3; no numerical certificate
& exact rational cancellation (3.6)\\

Six-point CHECK B membership (3.7)
& analytic
& proof ledger in Section 3; topology script checks only the 14-to-14
  embedding, not the Fierz membership
& non-bridge normal form zero\\

Mixed rank-three word classes and rank-two numerator tensors
& exact characteristic-zero polynomial
& \path{mixed_biclique_numerators.py}
& class sizes $4+10$, $8+40$; other support maps empty\\

Mixed reciprocal-propagator sums
& exact rational/Gr\"obner
& \path{mixed_biclique_denominators.wls}
& every displayed remainder zero\\

Ordered removal, component exhaustion and Nullstellensatz
& analytic
& Sections 3, 4 and 8; no sampling step
& equations (4.2), (8.1)\\
\bottomrule
\end{longtable}
\normalsize

For a lightweight verification run:
\begin{verbatim}
python3 -B eight_point_topology_certificate.py
python3 -B mixed_biclique_numerators.py --all --setup-only
wolframscript -file eight_point_clifford_geometry.wls
wolframscript -file common_null_coefficients.wls
wolframscript -file mixed_biclique_denominators.wls
\end{verbatim}
The full mixed numerator certificate is
\begin{verbatim}
python3 -B mixed_biclique_numerators.py --all
\end{verbatim}
and is intentionally separate from the lightweight setup check.

\paragraph{Finite-field diagnostics.}
The archive contains finite-field searches, sampled Berends--Giele
evaluations, and modular sign audits.  They were useful for discovery and
cross-checking, but none appears in the dependency graph above and none is
needed to reproduce the ancillary proof.

\section*{Provenance note}
\addcontentsline{toc}{section}{Provenance note}
This note is a compact reorganization of the component proofs and exact
certificates developed in the project archive.  In particular, the
topology and component recursion come from the eight-point component check;
the lower-point lemmas come from the five- and six-point component checks;
the common-null, pure-$\PP^4$, and mixed-biclique arguments come from the
completed route-C, route-D, and route-E certificate chain.  Obsolete
``remaining gap'' discussions and finite-field discovery claims have not
been retained.  The theorem has deliberately been stated only at the
strength of radical saturation membership.

\end{document}


==> anc/eight_point_topology_certificate.py <==
#!/usr/bin/env python3
"""Self-contained exact structural certificate for the eight-gaugino proof.

No kinematic sampling or finite-field arithmetic is used.  The program
expands the color-ordered component Berends--Giele species recursion over
the integers, verifies the complete 134-tree topology census, the pure-P4
graph split, the rational planar-channel quotient, the five common-null
fourfold contacts, and the two 14-to-14 six-point cluster maps.
"""

from collections import Counter
from dataclasses import dataclass
from fractions import Fraction
from functools import lru_cache
from itertools import combinations


def interval(leaves):
    return tuple(range(leaves[0] - 1, leaves[-1]))


def canon_denoms(denoms):
    return tuple(sorted(denoms, key=lambda w: (len(w), w)))


def label(word):
    return "S" + "".join(str(index + 1) for index in word)


@dataclass(frozen=True)
class Chain:
    left: int
    word: tuple
    right: int


@dataclass(frozen=True)
class F:
    leaves: tuple
    endpoint: int
    word: tuple
    chains: tuple
    denoms: tuple
    sign: int
    tree: str
    ggg: int = 0
    quartic: int = 0


@dataclass(frozen=True)
class G:
    leaves: tuple
    out: str
    chains: tuple
    denoms: tuple
    sign: int
    tree: str
    ggg: int = 0
    quartic: int = 0


def add_denominator(data, leaves):
    if len(leaves) == 1:
        return data
    word = interval(leaves)
    return data.__class__(
        **{**data.__dict__, "denoms": canon_denoms(data.denoms + (word,))})


@lru_cache(None)
def component_currents(leaves):
    """Exact species/topology recursion, including ggg and quartic sources."""
    if len(leaves) == 1:
        return (F(leaves, leaves[0], (), (), (), 1, str(leaves[0])),)
    answer = []
    for cut in range(1, len(leaves)):
        ll, rr = leaves[:cut], leaves[cut:]
        for left in component_currents(ll):
            for right in component_currents(rr):
                word = interval(leaves)
                if isinstance(left, F) and isinstance(right, F):
                    chain = Chain(left.endpoint,
                                  tuple(reversed(left.word)) + (f"u{label(word)}",)
                                  + right.word, right.endpoint)
                    result = G(leaves, f"u{label(word)}",
                               left.chains + right.chains + (chain,),
                               canon_denoms(left.denoms + right.denoms),
                               left.sign * right.sign,
                               f"({left.tree}{right.tree})",
                               left.ggg + right.ggg,
                               left.quartic + right.quartic)
                    answer.append(add_denominator(result, leaves))
                elif isinstance(left, G) and isinstance(right, F):
                    result = F(leaves, right.endpoint,
                               (f"K{label(word)}", left.out) + right.word,
                               left.chains + right.chains,
                               canon_denoms(left.denoms + right.denoms),
                               left.sign * right.sign,
                               f"({left.tree}{right.tree})",
                               left.ggg + right.ggg,
                               left.quartic + right.quartic)
                    answer.append(add_denominator(result, leaves))
                elif isinstance(left, F) and isinstance(right, G):
                    result = F(leaves, left.endpoint,
                               (f"K{label(word)}", right.out) + left.word,
                               left.chains + right.chains,
                               canon_denoms(left.denoms + right.denoms),
                               -left.sign * right.sign,
                               f"({left.tree}{right.tree})",
                               left.ggg + right.ggg,
                               left.quartic + right.quartic)
                    answer.append(add_denominator(result, leaves))
                elif isinstance(left, G) and isinstance(right, G):
                    result = G(leaves, f"u{label(word)}",
                               left.chains + right.chains,
                               canon_denoms(left.denoms + right.denoms),
                               left.sign * right.sign,
                               f"C({left.tree},{right.tree})",
                               left.ggg + right.ggg + 1,
                               left.quartic + right.quartic)
                    answer.append(add_denominator(result, leaves))
    for cut1 in range(1, len(leaves) - 1):
        for cut2 in range(cut1 + 1, len(leaves)):
            blocks = leaves[:cut1], leaves[cut1:cut2], leaves[cut2:]
            for first in component_currents(blocks[0]):
                for second in component_currents(blocks[1]):
                    for third in component_currents(blocks[2]):
                        if not all(isinstance(x, G)
                                   for x in (first, second, third)):
                            continue
                        word = interval(leaves)
                        result = G(
                            leaves, f"u{label(word)}",
                            first.chains + second.chains + third.chains,
                            canon_denoms(first.denoms + second.denoms
                                         + third.denoms),
                            first.sign * second.sign * third.sign,
                            f"Q({first.tree},{second.tree},{third.tree})",
                            first.ggg + second.ggg + third.ggg,
                            first.quartic + second.quartic + third.quartic + 1)
                        answer.append(add_denominator(result, leaves))
    return tuple(answer)


def component_amplitudes():
    leaves = tuple(range(2, 9))
    answer = []
    for cut in range(1, len(leaves)):
        for left in component_currents(leaves[:cut]):
            for right in component_currents(leaves[cut:]):
                if isinstance(left, G) and isinstance(right, F):
                    root = Chain(1, (left.out,) + right.word, right.endpoint)
                    answer.append((cut, left.sign * right.sign,
                                   f"1({left.tree}{right.tree})",
                                   canon_denoms(left.denoms + right.denoms),
                                   left.chains + right.chains + (root,),
                                   left.ggg + right.ggg,
                                   left.quartic + right.quartic))
                elif isinstance(left, F) and isinstance(right, G):
                    root = Chain(1, (right.out,) + left.word, left.endpoint)
                    answer.append((cut, -left.sign * right.sign,
                                   f"1({left.tree}{right.tree})",
                                   canon_denoms(left.denoms + right.denoms),
                                   left.chains + right.chains + (root,),
                                   left.ggg + right.ggg,
                                   left.quartic + right.quartic))
    return answer


# Structural numerator-support recursion.  Multiplicities count Lorentz
# structures, while support keys retain only explicit planar propagators.
def support_multiply(left, right, multiplicity=1):
    answer = Counter()
    for sl, cl in left.items():
        for sr, cr in right.items():
            if sl & sr:
                raise AssertionError("a tree repeated an interval")
            answer[sl | sr] += multiplicity * cl * cr
    return answer


def support_add(*items):
    answer = Counter()
    for item in items:
        answer.update(item)
    return answer


def with_denominator(counter, word):
    if len(word) == 1:
        return counter
    return Counter({support | {word}: count for support, count in counter.items()})


@lru_cache(None)
def avec_support(word):
    if len(word) % 2:
        return Counter()
    terms = []
    for cut in range(1, len(word)):
        left, right = word[:cut], word[cut:]
        if len(left) % 2 == 0 and len(right) % 2 == 0:
            terms.append(support_multiply(avec_support(left), avec_support(right), 3))
        elif len(left) % 2 and len(right) % 2:
            terms.append(support_multiply(psi_support(left), psi_support(right)))
    for cut1 in range(1, len(word) - 1):
        for cut2 in range(cut1 + 1, len(word)):
            pieces = word[:cut1], word[cut1:cut2], word[cut2:]
            if all(len(piece) % 2 == 0 for piece in pieces):
                first = support_multiply(avec_support(pieces[0]),
                                         avec_support(pieces[1]))
                terms.append(support_multiply(first, avec_support(pieces[2]), 3))
    return with_denominator(support_add(*terms), word)


@lru_cache(None)
def psi_support(word):
    if len(word) % 2 == 0:
        return Counter()
    if len(word) == 1:
        return Counter({frozenset(): 1})
    terms = []
    for cut in range(1, len(word)):
        left, right = word[:cut], word[cut:]
        if len(left) % 2 == 0 and len(right) % 2:
            terms.append(support_multiply(avec_support(left), psi_support(right)))
        if len(left) % 2 and len(right) % 2 == 0:
            terms.append(support_multiply(psi_support(left), avec_support(right)))
    return with_denominator(support_add(*terms), word)


def full_supports(nlegs=8):
    root = tuple(range(1, nlegs))
    answer = Counter()
    for cut in range(1, len(root)):
        left, right = root[:cut], root[cut:]
        if len(left) % 2 == 0:
            answer.update(support_multiply(avec_support(left), psi_support(right)))
        else:
            answer.update(support_multiply(psi_support(left), avec_support(right)))
    return answer


# Exact rational Mandelstam quotient.
LEGS = tuple(range(8))
PAIRS = tuple((i, j) for i in LEGS for j in LEGS if i < j)
PAIR_INDEX = {pair: index for index, pair in enumerate(PAIRS)}


def row_reduce(rows):
    rows = [[Fraction(value) for value in row] for row in rows]
    pivot_row, pivots = 0, []
    for column in range(len(PAIRS)):
        found = next((r for r in range(pivot_row, len(rows))
                      if rows[r][column]), None)
        if found is None:
            continue
        rows[pivot_row], rows[found] = rows[found], rows[pivot_row]
        scale = rows[pivot_row][column]
        rows[pivot_row] = [value / scale for value in rows[pivot_row]]
        for r in range(len(rows)):
            if r != pivot_row and rows[r][column]:
                scale = rows[r][column]
                rows[r] = [a - scale * b
                           for a, b in zip(rows[r], rows[pivot_row])]
        pivots.append(column)
        pivot_row += 1
        if pivot_row == len(rows):
            break
    return rows[:pivot_row], pivots


def quotient_normal_form(vector, rows, pivots):
    vector = [Fraction(x) for x in vector]
    for row, pivot in zip(rows, pivots):
        if vector[pivot]:
            scale = vector[pivot]
            vector = [a - scale * b for a, b in zip(vector, row)]
    return tuple(vector)


def channel_vector(word):
    vector = [0] * len(PAIRS)
    subset = set(word)
    for pair, index in PAIR_INDEX.items():
        if set(pair) <= subset:
            vector[index] = 1
    return vector


def planar_channels():
    return [tuple(range(start, start + length))
            for length in range(2, 7)
            for start in range(1, 9 - length)]


def channel_forms():
    relations = []
    for i in LEGS:
        row = [0] * len(PAIRS)
        for j in LEGS:
            if i != j:
                row[PAIR_INDEX[tuple(sorted((i, j)))]] = 1
        relations.append(row)
    for i in (0, 1, 2):
        for j in (4, 5, 6):
            row = [0] * len(PAIRS)
            row[PAIR_INDEX[(i, j)]] = 1
            relations.append(row)
    reduced, pivots = row_reduce(relations)
    return ({word: quotient_normal_form(channel_vector(word), reduced, pivots)
             for word in planar_channels()}, len(pivots))


def matrix_rank(rows):
    return len(row_reduce(rows)[1])


A = (2, 3); B = (3, 4); R = (2, 3, 4)
C = (6, 7); D = (1, 2, 3, 4, 5, 6); T = (1, 2, 3, 4, 5)
E_CHOICES = ((1, 2, 3, 4), (2, 3, 4, 5))
TOP = (3, 4, 5, 6)


def six_point_supports():
    return full_supports(6)


def consecutive_word(indices):
    indices = tuple(indices)
    if indices != tuple(range(indices[0], indices[-1] + 1)):
        raise AssertionError(f"nonconsecutive mapped word: {indices}")
    return indices


def map_left_word(word):
    blocks = {0: (0,), 1: (1,), 2: (2, 3, 4),
              3: (5,), 4: (6,), 5: (7,)}
    return consecutive_word(i for position in word for i in blocks[position])


def map_left_support(support):
    return frozenset(map_left_word(word) for word in support)


def circuit_pairs(supports, first, second, total):
    result = {}
    for item in supports:
        if total not in item or first not in item:
            continue
        outside = frozenset(item - {total, first})
        partner = outside | {total, second}
        if partner in supports:
            if outside in result:
                raise AssertionError("nonunique circuit pair")
            result[outside] = (item, partner)
    return result


def topology_checks():
    rows = component_amplitudes()
    assert len(rows) == 134
    topology = Counter((row[5], row[6]) for row in rows)
    expected_topology = Counter({(0, 0): 96, (1, 0): 32,
                                 (2, 0): 4, (0, 1): 2})
    assert topology == expected_topology

    exceptions = {4, 8}
    p4 = Counter()
    for _, _, _, _, chains, ggg, quartic in rows:
        direct = [chain for chain in chains if len(chain.word) == 1]
        shape = tuple(sorted((len(chain.word) for chain in chains), reverse=True))
        if any(chain.left not in exceptions and chain.right not in exceptions
               for chain in direct):
            p4[(ggg, quartic, shape, "direct_UU")] += 1
            continue
        assert (ggg, quartic) == (0, 0) and shape == (3, 3, 1, 1)
        long = [chain for chain in chains if len(chain.word) == 3]
        assert all(x not in exceptions for chain in long
                   for x in (chain.left, chain.right))
        shared = set(x for x in long[0].word if str(x).startswith("uS")) & \
                 set(x for x in long[1].word if str(x).startswith("uS"))
        assert len(shared) == 1
        p4[(ggg, quartic, shape, "TT_contraction")] += 1
    assert sum(p4.values()) == 134
    assert sum(count for key, count in p4.items()
               if key[-1] == "TT_contraction") == 20
    return topology, p4


def channel_and_contact_checks():
    forms, relation_rank = channel_forms()
    groups = {}
    for word, normal in forms.items():
        first = next(x for x in normal if x)
        projective = tuple(x / first for x in normal)
        groups.setdefault(projective, []).append(word)
    associated = [members for members in groups.values() if len(members) > 1]
    assert [[label(word) for word in group] for group in associated] == [
        ["S4567", "S5678"]]
    assert tuple(-x for x in forms[(3, 4, 5, 6)]) == forms[(4, 5, 6, 7)]

    base = [forms[word] for word in (A, B, C, D)]
    assert matrix_rank(base) == 4
    vanishing = {word for word, form in forms.items()
                 if matrix_rank(base + [form]) == 4}
    assert vanishing == {A, B, C, D, R, T}

    supports = set(full_supports())
    maximum = max(len(item & vanishing) for item in supports)
    maximal = {item for item in supports if len(item & vanishing) == maximum}
    required = {frozenset((R, T, central, left, right))
                for central in E_CHOICES for left in (A, B)
                for right in (C, D)}
    assert maximum == 4 and maximal == required

    unresolved = (A, B, C, D, TOP)
    summaries = []
    for cut in combinations(unresolved, 4):
        cut_forms = [forms[word] for word in cut]
        assert matrix_rank(cut_forms) == 4
        local = {word for word, form in forms.items()
                 if matrix_rank(cut_forms + [form]) == 4}
        order = max(len(item & local) for item in supports)
        assert order == 4
        summaries.append(tuple(label(word) for word in cut))
    assert len(summaries) == 5
    return relation_rank, associated, summaries, supports


def lower_point_support_checks(full):
    six = six_point_supports()
    left = circuit_pairs(full, A, B, R)
    right = circuit_pairs(full, C, D, T)
    expected_left = {map_left_support(item): item for item in six}
    expected_right = {frozenset(item): item for item in six}
    assert len(six) == len(left) == len(right) == 14
    assert set(left) == set(expected_left)
    assert set(right) == set(expected_right)
    assert sum(six.values()) == 18  # 12 cubic plus two 3-term Mercedes sources.
    return len(six), sum(six.values())


def main():
    topology, p4 = topology_checks()
    relation_rank, associated, cuts, full = channel_and_contact_checks()
    six_distinct, six_structural = lower_point_support_checks(full)

    print("EIGHT_POINT_TOPOLOGY_CERTIFICATE")
    print("topology_counts=", dict(sorted(topology.items())))
    print("total_planar_trees=", sum(topology.values()))
    print("p4_direct_zero=", sum(v for k, v in p4.items()
                                  if k[-1] == "direct_UU"),
          "p4_TT_contraction=", sum(v for k, v in p4.items()
                                     if k[-1] == "TT_contraction"))
    print("mandelstam_relation_rank=", relation_rank,
          "physical_planar_channels=", 20)
    print("associated_channel_groups=",
          [[label(word) for word in group] for group in associated])
    print("common_null_fourfold_contacts=", cuts)
    print("double_circuit_maximal_supports=8")
    print("six_point_distinct_supports=", six_distinct,
          "six_point_structural_terms=", six_structural)
    print("left_cluster_map_14_to_14=True right_cluster_map_14_to_14=True")
    print("all_checks=True")
    print("END_EIGHT_POINT_TOPOLOGY_CERTIFICATE")


if __name__ == "__main__":
    main()


==> anc/mixed_biclique_denominators.wls <==
(* Exact characteristic-zero reciprocal-propagator identities for the
   rank-three mixed-biclique cells.  All arithmetic is over Q. *)

ClearAll["Global`*"];
s[i_, i_] := 0;
s[i_, j_] /; i > j := s[j, i];
vars = Flatten[Table[s[i, j], {i, 1, 7}, {j, i + 1, 8}]];
Sij[ii_List] := Total[s @@@ Subsets[ii, {2}]];

momentumConservation = Table[
  Total[Table[s[i, j], {j, DeleteCases[Range[8], i]}]], {i, 8}];
rectangle = Flatten[
  Table[s[i, j], {i, {1, 2, 3}}, {j, {5, 6, 7}}]];
ideal = Join[momentumConservation, rectangle];
gb = GroebnerBasis[ideal, vars];
linearRules = Quiet[First[Solve[Thread[gb == 0], vars]], Solve::svars];
If[!And @@ (TrueQ[Expand[# /. linearRules] === 0] & /@ gb), Exit[2]];

den[legs__Integer] := Sij[{legs}];

(* BAA: four marked and ten unmarked supports. *)
d4 = {
  den[5, 6, 7, 8] den[6, 7, 8] den[7, 8],
  den[4, 5] den[6, 7, 8] den[7, 8],
  den[4, 5] den[4, 5, 6] den[7, 8],
  den[4, 5] den[4, 5, 6] den[4, 5, 6, 7]
};
n4 = Numerator[Together[Total[1/d4]]];
r4 = Last[PolynomialReduce[n4, gb, vars]];

d10 = {
  den[3, 4] den[3, 4, 5] den[3, 4, 5, 6] den[3, 4, 5, 6, 7],
  den[3, 4] den[3, 4, 5] den[3, 4, 5, 6] den[7, 8],
  den[3, 4] den[3, 4, 5] den[6, 7, 8] den[7, 8],
  den[3, 4] den[5, 6, 7, 8] den[6, 7, 8] den[7, 8],
  den[3, 4, 5] den[3, 4, 5, 6] den[3, 4, 5, 6, 7] den[4, 5],
  den[3, 4, 5] den[3, 4, 5, 6] den[4, 5] den[7, 8],
  den[3, 4, 5] den[4, 5] den[6, 7, 8] den[7, 8],
  den[3, 4, 5, 6] den[3, 4, 5, 6, 7] den[4, 5] den[4, 5, 6],
  den[3, 4, 5, 6] den[4, 5] den[4, 5, 6] den[7, 8],
  den[3, 4, 5, 6, 7] den[4, 5] den[4, 5, 6] den[4, 5, 6, 7]
};
n10 = Numerator[Together[Total[1/d10]]];
r10 = Last[PolynomialReduce[n10, gb, vars]];

(* ABA: forty unmarked supports, reduced in exact 10+20+10 blocks. *)
fromCode[code_String] := Times @@
  (den @@ ToExpression[Characters[#]] & /@ StringSplit[code, "/"]);
codes40 = {
 "23/234/2345/23456/234567", "23/234/2345/23456/78",
 "23/234/2345/678/78", "23/234/5678/678/78",
 "23/2345/23456/234567/45", "23/2345/23456/45/78",
 "23/2345/45/678/78", "23/23456/234567/45/456",
 "23/23456/45/456/78", "23/234567/45/456/4567",
 "234/2345/23456/234567/34", "234/2345/23456/34/78",
 "234/2345/34/678/78", "234/34/5678/678/78",
 "2345/23456/234567/34/345", "2345/23456/234567/345/45",
 "2345/23456/34/345/78", "2345/23456/345/45/78",
 "2345/34/345/678/78", "2345/345/45/678/78",
 "23456/234567/34/345/3456", "23456/234567/345/3456/45",
 "23456/234567/3456/45/456", "23456/34/345/3456/78",
 "23456/345/3456/45/78", "23456/3456/45/456/78",
 "234567/34/345/3456/34567", "234567/345/3456/34567/45",
 "234567/3456/34567/45/456", "234567/34567/45/456/4567",
 "34/345/3456/34567/345678", "34/345/3456/345678/78",
 "34/345/345678/678/78", "34/345678/5678/678/78",
 "345/3456/34567/345678/45", "345/3456/345678/45/78",
 "345/345678/45/678/78", "3456/34567/345678/45/456",
 "3456/345678/45/456/78", "34567/345678/45/456/4567"
};
d40Reduced = (fromCode /@ codes40) /. linearRules;
n40Blocks = Numerator[Together[Total[1/#]]] & /@
  {d40Reduced[[1 ;; 10]], d40Reduced[[11 ;; 30]],
   d40Reduced[[31 ;; 40]]};
r40 = And @@ (TrueQ[Expand[#] === 0] & /@ n40Blocks);

(* The marked ABA family is a Cartesian doubling of the BAA four-family. *)
central8 = (1/den[2, 3] + 1/den[3, 4, 5, 6, 7, 8]) *
  Total[1/d4]/den[4, 5, 6, 7, 8];
n8 = Numerator[Together[central8]];
r8 = Last[PolynomialReduce[n8, gb, vars]];

checks = {TrueQ[r4 === 0], TrueQ[r10 === 0], TrueQ[r8 === 0],
  TrueQ[r40]};
Print["MIXED_BICLIQUE_DENOMINATORS"];
Print["baa_four_remainder_zero=", checks[[1]]];
Print["baa_ten_remainder_zero=", checks[[2]]];
Print["aba_eight_remainder_zero=", checks[[3]]];
Print["aba_forty_block_numerators=", InputForm[n40Blocks],
  " remainder_zero=", checks[[4]]];
Print["all_checks=", And @@ checks];
Print["END_MIXED_BICLIQUE_DENOMINATORS"];
Quit[If[And @@ checks, 0, 1]]


==> anc/mixed_biclique_numerators.py <==
#!/usr/bin/env python3
"""Self-contained exact characteristic-zero mixed-biclique certificate.

For each canonical dense cell, the program carries sparse homogeneous
quadratic polynomials in forty momentum coordinates and the complete 16x16
bilinear exceptional-spinor fiber through one unlocalized component
Berends--Giele recursion.  Arithmetic is over the Gaussian rationals during
the Clifford setup and over Gaussian integers in the expanded ledger.  No
finite-field sampling, interpolation, or legacy project module is used.

Physical conventions are mostly minus.  Internally vectors and Clifford
matrices are stored in exact Wick coordinates.  The code verifies
gamma^0=Gamma^1, gamma^j=i Gamma^(j+1) against
eta=diag(1,-1,...,-1); the Wick dot products and slashes are therefore the
physical mostly-minus contractions after an invertible Q(i)-linear change
of variables.
"""

import argparse
from fractions import Fraction
from functools import lru_cache
from math import gcd


class QI:
    __slots__ = ("a", "b")

    def __init__(self, a=0, b=0):
        self.a = a if isinstance(a, Fraction) else Fraction(a)
        self.b = b if isinstance(b, Fraction) else Fraction(b)

    @staticmethod
    def coerce(value):
        return value if isinstance(value, QI) else QI(value)

    def __add__(self, other):
        other = self.coerce(other)
        return QI(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self):
        return QI(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        if isinstance(other, Poly):
            return other * self
        other = self.coerce(other)
        return QI(self.a * other.a - self.b * other.b,
                  self.a * other.b + self.b * other.a)

    __rmul__ = __mul__

    def inverse(self):
        norm = self.a * self.a + self.b * self.b
        if not norm:
            raise ZeroDivisionError
        return QI(self.a / norm, -self.b / norm)

    def __truediv__(self, other):
        return self * self.coerce(other).inverse()

    def __eq__(self, other):
        other = self.coerce(other)
        return self.a == other.a and self.b == other.b

    def __bool__(self):
        return bool(self.a or self.b)


ZERO, ONE, II = QI(), QI(1), QI(0, 1)


class GI:
    __slots__ = ("a", "b")

    def __init__(self, a=0, b=0):
        self.a, self.b = int(a), int(b)

    @staticmethod
    def coerce(value):
        if isinstance(value, GI):
            return value
        if isinstance(value, QI):
            if value.a.denominator != 1 or value.b.denominator != 1:
                raise ArithmeticError("nonintegral Q(i) coefficient")
            return GI(value.a.numerator, value.b.numerator)
        return GI(value)

    def __add__(self, other):
        other = self.coerce(other)
        return GI(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self):
        return GI(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        if isinstance(other, Poly):
            return other * self
        other = self.coerce(other)
        return GI(self.a * other.a - self.b * other.b,
                  self.a * other.b + self.b * other.a)

    __rmul__ = __mul__

    def __mod__(self, unused):
        return self

    def __eq__(self, other):
        other = self.coerce(other)
        return self.a == other.a and self.b == other.b

    def __bool__(self):
        return bool(self.a or self.b)


GZERO, GONE = GI(), GI(1)


class Poly:
    """Sparse degree-at-most-two polynomial over Z[i]."""

    __slots__ = ("terms",)

    def __init__(self, terms=None):
        self.terms = {m: GI.coerce(c) for m, c in (terms or {}).items() if c}

    @staticmethod
    def coerce(value):
        if isinstance(value, Poly):
            return value
        value = GI.coerce(value)
        return Poly({(): value}) if value else Poly()

    @staticmethod
    def variable(index):
        return Poly({(index,): GONE})

    def __add__(self, other):
        other = self.coerce(other)
        out = dict(self.terms)
        for monomial, coefficient in other.terms.items():
            value = out.get(monomial, GZERO) + coefficient
            if value:
                out[monomial] = value
            elif monomial in out:
                del out[monomial]
        return Poly(out)

    __radd__ = __add__

    def __neg__(self):
        return Poly({m: -c for m, c in self.terms.items()})

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        out = {}
        for ma, ca in self.terms.items():
            for mb, cb in other.terms.items():
                monomial = tuple(sorted(ma + mb))
                if len(monomial) > 2:
                    raise AssertionError("BG numerator exceeded degree two")
                out[monomial] = out.get(monomial, GZERO) + ca * cb
        return Poly(out)

    __rmul__ = __mul__

    def __mod__(self, unused):
        return self

    def __eq__(self, other):
        return self.terms == self.coerce(other).terms

    def __bool__(self):
        return bool(self.terms)


class Fiber:
    """Sparse (chi4-index, chi8-index) tensor with Poly coefficients."""

    __slots__ = ("terms",)

    def __init__(self, terms=None):
        self.terms = {key: Poly.coerce(value)
                      for key, value in (terms or {}).items() if value}

    @staticmethod
    def coerce(value):
        if isinstance(value, Fiber):
            return value
        value = Poly.coerce(value)
        return Fiber({(-1, -1): value}) if value else Fiber()

    @staticmethod
    def variable4(index):
        return Fiber({(index, -1): Poly.coerce(GONE)})

    @staticmethod
    def variable8(index):
        return Fiber({(-1, index): Poly.coerce(GONE)})

    def __add__(self, other):
        other = self.coerce(other)
        out = dict(self.terms)
        for key, value in other.terms.items():
            result = out.get(key, Poly()) + value
            if result:
                out[key] = result
            elif key in out:
                del out[key]
        return Fiber(out)

    __radd__ = __add__

    def __neg__(self):
        return Fiber({key: -value for key, value in self.terms.items()})

    def __sub__(self, other):
        return self + (-self.coerce(other))

    def __rsub__(self, other):
        return self.coerce(other) - self

    def __mul__(self, other):
        other = self.coerce(other)
        out = {}
        for (a, b), first in self.terms.items():
            for (c, d), second in other.terms.items():
                if a >= 0 and c >= 0:
                    raise AssertionError("chi4 occurred twice in one tree")
                if b >= 0 and d >= 0:
                    raise AssertionError("chi8 occurred twice in one tree")
                key = (a if a >= 0 else c, b if b >= 0 else d)
                out[key] = out.get(key, Poly()) + first * second
        return Fiber(out)

    __rmul__ = __mul__

    def __mod__(self, unused):
        return self

    def __eq__(self, other):
        return self.terms == self.coerce(other).terms

    def __bool__(self):
        return bool(self.terms)


def eye(n):
    return [[ONE if i == j else ZERO for j in range(n)] for i in range(n)]


def matmul(a, b):
    return [[sum((a[i][k] * b[k][j] for k in range(len(b))), ZERO)
             for j in range(len(b[0]))] for i in range(len(a))]


def matrix_scale(coefficient, matrix):
    return [[coefficient * value for value in row] for row in matrix]


def kron(a, b):
    return [[a[i][j] * b[k][l]
             for j in range(len(a[0])) for l in range(len(b[0]))]
            for i in range(len(a)) for k in range(len(b))]


def kron_many(items):
    out = items[0]
    for item in items[1:]:
        out = kron(out, item)
    return out


@lru_cache(maxsize=1)
def clifford():
    sx = [[ZERO, ONE], [ONE, ZERO]]
    sy = [[ZERO, -II], [II, ZERO]]
    sz = [[ONE, ZERO], [ZERO, -ONE]]
    id2 = eye(2)
    gamma = []
    for a in range(5):
        gamma.append(kron_many([sz] * a + [sx] + [id2] * (4 - a)))
        gamma.append(kron_many([sz] * a + [sy] + [id2] * (4 - a)))
    eta = (1,) + (-1,) * 9
    gamma_mostly_minus = [gamma[0]] + [
        matrix_scale(II, matrix) for matrix in gamma[1:]]
    monomial_rows = []
    for matrix in gamma_mostly_minus:
        descriptor = []
        for row in matrix:
            entries = [(column, value) for column, value in enumerate(row)
                       if value]
            assert len(entries) == 1
            descriptor.append(entries[0])
        monomial_rows.append(descriptor)
    for mu in range(10):
        for nu in range(10):
            expected = 2 * eta[mu] if mu == nu else 0
            for row in range(32):
                middle1, value_mu = monomial_rows[mu][row]
                column1, value_nu = monomial_rows[nu][middle1]
                middle2, value_nu_first = monomial_rows[nu][row]
                column2, value_mu_second = monomial_rows[mu][middle2]
                assert column1 == column2
                value = value_mu * value_nu + value_nu_first * value_mu_second
                assert value == QI(expected)
                if expected:
                    assert column1 == row
    charge = eye(32)
    for index in (1, 3, 5, 7, 9):
        charge = matmul(charge, gamma[index])
    plus = [0, 3, 5, 6, 9, 10, 12, 15,
            17, 18, 20, 23, 24, 27, 29, 30]
    minus = [i for i in range(32) if i not in plus]
    gamma_mp = [[[g[i][j] for j in plus] for i in minus] for g in gamma]
    return gamma, charge, plus, gamma_mp


def nullspace(matrix):
    a = [row[:] for row in matrix]
    rows, cols = len(a), len(a[0])
    pivots, r = [], 0
    for c in range(cols):
        pivot = next((i for i in range(r, rows) if a[i][c]), None)
        if pivot is None:
            continue
        a[r], a[pivot] = a[pivot], a[r]
        inv = a[r][c].inverse()
        a[r] = [x * inv for x in a[r]]
        for i in range(rows):
            if i != r and a[i][c]:
                factor = a[i][c]
                a[i] = [x - factor * y for x, y in zip(a[i], a[r])]
        pivots.append(c)
        r += 1
        if r == rows:
            break
    free = [c for c in range(cols) if c not in pivots]
    answer = []
    for f in free:
        vector = [ZERO] * cols
        vector[f] = ONE
        for row, pivot in enumerate(pivots):
            vector[pivot] = -a[row][f]
        answer.append(vector)
    return answer


def basis_spinor(index):
    out = [ZERO] * 16
    out[index] = ONE
    return out


def spinor_add(*spinors):
    return [sum((spinor[i] for spinor in spinors), ZERO) for i in range(16)]


def spinor_scale(coefficient, spinor):
    return [coefficient * value for value in spinor]


def annihilator_spinor(spinor, gamma_mp):
    equations = [[sum((gamma_mp[mu][row][column] * spinor[column]
                       for column in range(16)), ZERO)
                  for mu in range(10)] for row in range(16)]
    basis = nullspace(equations)
    assert len(basis) == 5
    integral = []
    for vector in basis:
        denominator = 1
        for value in vector:
            for part in (value.a, value.b):
                denominator = denominator * part.denominator // gcd(
                    denominator, part.denominator)
        integral.append([value * denominator for value in vector])
    return integral


def canonical_left(assignment):
    r0, r1, r2 = (basis_spinor(i) for i in (0, 1, 2))
    a1, a2, b = basis_spinor(4), basis_spinor(8), basis_spinor(3)
    if assignment.count("A") == 2:
        pools = {"A": iter((a1, a2)), "B": iter((b,))}
    else:
        a = spinor_add(spinor_scale(3, r0), spinor_scale(5, r1),
                       spinor_scale(7, r2), a1, spinor_scale(2, a2))
        b1 = spinor_add(r0, spinor_scale(2, r1), spinor_scale(3, r2), b)
        b2 = spinor_add(spinor_scale(2, r0), spinor_scale(5, r1),
                        spinor_scale(7, r2), spinor_scale(3, b))
        pools = {"A": iter((a,)), "B": iter((b1, b2))}
    return [next(pools[kind]) for kind in assignment]


def rank2_left():
    basis = [basis_spinor(i) for i in (0, 1, 2, 3, 4, 5, 8, 9)]

    def pure(a, b, c1, c2, c3, u, v):
        coefficients = (u, v, a*c1, b*c1, a*c2, b*c2, a*c3, b*c3)
        return spinor_add(*(spinor_scale(c, x)
                            for c, x in zip(coefficients, basis)))

    return [pure(1, 2, 1, 3, 5, 7, 11),
            pure(2, 3, 2, 5, 7, 11, 13),
            pure(3, 5, 1, 4, 9, 13, 17)]


def gi_nested(value):
    if isinstance(value, list):
        return [gi_nested(item) for item in value]
    return GI.coerce(value)


def fiber_nested(value):
    if isinstance(value, list):
        return [fiber_nested(item) for item in value]
    return Fiber.coerce(value)


def linear_vector(basis, first_variable):
    return [sum((Poly.variable(first_variable + a) * basis[a][mu]
                 for a in range(len(basis))), Poly()) for mu in range(10)]


def vector_sum(*vectors):
    return [sum(items) for items in zip(*vectors)]


# Generic arithmetic used by the BG recursion.  Modulus=1 is intentional:
# Poly and Fiber implement % as the identity, matching the original exact
# generic recursion without finite-field specialization.
def vadd(a, b, modulus):
    return [(x + y) % modulus for x, y in zip(a, b)]


def vsub(a, b, modulus):
    return [(x - y) % modulus for x, y in zip(a, b)]


def vscale(c, a, modulus):
    return [(c * x) % modulus for x in a]


def dot(a, b, modulus):
    return sum(x * y for x, y in zip(a, b)) % modulus


def matvec_generic(matrix, vector, modulus):
    return [sum(x * y for x, y in zip(row, vector)) % modulus
            for row in matrix]


def transpose(matrix):
    return [list(row) for row in zip(*matrix)]


def vecmat_generic(vector, matrix, modulus):
    return matvec_generic(transpose(matrix), vector, modulus)


def embed_plus(small, plus):
    answer = [0] * 32
    for index, value in zip(plus, small):
        answer[index] = value
    return answer


def slash_apply(vector, spinor, gamma, modulus):
    answer = [0] * 32
    for coefficient, matrix in zip(vector, gamma):
        if coefficient:
            answer = vadd(answer, vscale(
                coefficient, matvec_generic(matrix, spinor, modulus), modulus),
                modulus)
    return answer


def full_current(left, right, charge, gamma, modulus):
    row = vecmat_generic(left, charge, modulus)
    return [sum(x * y for x, y in zip(
        row, matvec_generic(matrix, right, modulus))) % modulus
            for matrix in gamma]


def add_vectors_mod(*vectors, modulus):
    return [sum(items) % modulus for items in zip(*vectors)]


def expanded_amplitude(momenta, spinors_small, gamma, charge, plus):
    """Return explicit planar support -> exact unlocalized numerator."""
    modulus = 1
    spinors = [embed_plus(value, plus) for value in spinors_small]
    acache, pcache = {}, {}

    def kword(word):
        return add_vectors_mod(*(momenta[i] for i in word), modulus=modulus)

    def add_entry(result, support, value):
        if support in result:
            result[support] = vadd(result[support], value, modulus)
        else:
            result[support] = value

    def combine(left, right, operation):
        result = {}
        for sl, vl in left.items():
            for sr, vr in right.items():
                if sl & sr:
                    raise AssertionError("repeated tree propagator")
                add_entry(result, sl | sr, operation(vl, vr))
        return result

    def combine_three(first, second, third, operation):
        result = {}
        for s1, v1 in first.items():
            for s2, v2 in second.items():
                if s1 & s2:
                    raise AssertionError("repeated tree propagator")
                for s3, v3 in third.items():
                    if (s1 | s2) & s3:
                        raise AssertionError("repeated tree propagator")
                    add_entry(result, s1 | s2 | s3, operation(v1, v2, v3))
        return result

    def add_maps(target, source, sign=1):
        for support, value in source.items():
            add_entry(target, support, vscale(sign, value, modulus))

    def append_denominator(data, word):
        return {support | {word}: value for support, value in data.items()}

    def acur(word):
        if word in acache:
            return acache[word]
        kp, result = kword(word), {}
        for cut in range(1, len(word)):
            left, right = word[:cut], word[cut:]
            if len(left) % 2 == 0 and len(right) % 2 == 0:
                kl, kr = kword(left), kword(right)

                def cubic(a, b):
                    first = vscale(dot(vscale(-1, vadd(kp, kl, modulus),
                                              modulus), b, modulus), a, modulus)
                    second = vscale(dot(a, b, modulus),
                                    vsub(kl, kr, modulus), modulus)
                    third = vscale(dot(vadd(kr, kp, modulus), a, modulus),
                                   b, modulus)
                    return vadd(vadd(first, second, modulus), third, modulus)

                add_maps(result, combine(acur(left), acur(right), cubic))
            elif len(left) % 2 and len(right) % 2:
                add_maps(result, combine(
                    pcur(left), pcur(right),
                    lambda x, y: full_current(x, y, charge, gamma, modulus)))
        for cut1 in range(1, len(word) - 1):
            for cut2 in range(cut1 + 1, len(word)):
                children = word[:cut1], word[cut1:cut2], word[cut2:]
                if all(len(child) % 2 == 0 for child in children):

                    def quartic(a1, a2, a3):
                        return vsub(vsub(
                            vscale(2 * dot(a1, a3, modulus), a2, modulus),
                            vscale(dot(a2, a3, modulus), a1, modulus), modulus),
                            vscale(dot(a1, a2, modulus), a3, modulus), modulus)

                    add_maps(result, combine_three(
                        acur(children[0]), acur(children[1]),
                        acur(children[2]), quartic))
        acache[word] = append_denominator(result, word)
        return acache[word]

    def pcur(word):
        if word in pcache:
            return pcache[word]
        if len(word) == 1:
            pcache[word] = {frozenset(): spinors[word[0]]}
            return pcache[word]
        source = {}
        for cut in range(1, len(word)):
            left, right = word[:cut], word[cut:]
            if len(left) % 2 == 0 and len(right) % 2:
                add_maps(source, combine(
                    acur(left), pcur(right),
                    lambda a, psi: slash_apply(a, psi, gamma, modulus)))
            if len(left) % 2 and len(right) % 2 == 0:
                add_maps(source, combine(
                    acur(right), pcur(left),
                    lambda a, psi: slash_apply(a, psi, gamma, modulus)), -1)
        momentum = kword(word)
        source = {support: slash_apply(momentum, value, gamma, modulus)
                  for support, value in source.items()}
        pcache[word] = append_denominator(source, word)
        return pcache[word]

    root, source = tuple(range(1, len(momenta))), {}
    for cut in range(1, len(root)):
        left, right = root[:cut], root[cut:]
        if len(left) % 2 == 0 and len(right) % 2:
            add_maps(source, combine(
                acur(left), pcur(right),
                lambda a, psi: slash_apply(a, psi, gamma, modulus)))
        if len(left) % 2 and len(right) % 2 == 0:
            add_maps(source, combine(
                acur(right), pcur(left),
                lambda a, psi: slash_apply(a, psi, gamma, modulus)), -1)
    row = vecmat_generic(spinors[0], charge, modulus)
    result = {}
    for support, value in source.items():
        scalar = sum(x * y for x, y in zip(row, value)) % modulus
        if scalar:
            result[support] = scalar
    return result


def setup_assignment(assignment):
    gamma, charge, plus, gamma_mp = clifford()
    if assignment == "R2":
        left = rank2_left()
        e0, e1 = basis_spinor(0), basis_spinor(1)
        right = [e0, e1, spinor_add(e0, e1)]
    else:
        left = canonical_left(assignment)
        right = [basis_spinor(i) for i in (0, 1, 2)]
    bridged = left + right
    momenta, variable = [None] * 8, 0
    for leg, spinor in zip((0, 1, 2, 4, 5, 6), bridged):
        basis = annihilator_spinor(spinor, gamma_mp)
        momenta[leg] = linear_vector(basis, variable)
        variable += 5
    momenta[3] = [Poly.variable(variable + mu) for mu in range(10)]
    variable += 10
    momenta[7] = [-x for x in vector_sum(*momenta[:7])]
    assert variable == 40
    return gamma, charge, plus, bridged, momenta


def run_assignment(assignment, setup_only=False):
    gamma, charge, plus, bridged, momenta = setup_assignment(assignment)
    if setup_only:
        print(f"assignment={assignment} setup_exact=True "
              "free_momentum_coordinates=40")
        return
    gamma, charge = map(gi_nested, (gamma, charge))
    spinors = [[Fiber() for _ in range(16)] for _ in range(8)]
    for leg, spinor in zip((0, 1, 2, 4, 5, 6), bridged):
        spinors[leg] = [Fiber.coerce(GI.coerce(value)) for value in spinor]
    spinors[3] = [Fiber.variable4(index) for index in range(16)]
    spinors[7] = [Fiber.variable8(index) for index in range(16)]
    expanded = expanded_amplitude(
        fiber_nested(momenta), spinors,
        fiber_nested(gamma), fiber_nested(charge), plus)

    if assignment in ("BAA", "ABA"):
        marked, unmarked = [], []
        for support, numerator in expanded.items():
            (marked if (3, 4, 5, 6, 7) in support else unmarked).append(numerator)
        expected = {"BAA": (4, 10), "ABA": (8, 40)}[assignment]
        assert (len(marked), len(unmarked)) == expected
        assert all(value == marked[0] for value in marked)
        assert all(value == unmarked[0] for value in unmarked)
        class_sizes = expected
        full_zero = False
    else:
        assert not expanded
        class_sizes, full_zero = (), True

    coefficient_count = sum(len(value.terms) for value in expanded.values())
    maximum_monomials = max((len(poly.terms) for value in expanded.values()
                             for poly in value.terms.values()), default=0)
    print(f"assignment={assignment} free_momentum_coordinates=40 "
          "exceptional_fiber=16x16")
    print(f"nonzero_supports={len(expanded)} class_sizes={class_sizes} "
          f"full_tensor_zero={full_zero}")
    print(f"nonzero_fiber_coefficients={coefficient_count} "
          f"maximum_monomials={maximum_monomials}")


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--assignment", choices=("BAA", "ABA", "BBA", "BAB", "R2"),
                        default="BAA")
    parser.add_argument("--all", action="store_true")
    parser.add_argument("--setup-only", action="store_true",
                        help="lightweight exact setup/annihilator smoke test")
    args = parser.parse_args()
    assignments = ("BAA", "ABA", "BBA", "BAB", "R2") if args.all else (
        args.assignment,)
    print("MIXED_BICLIQUE_NUMERATORS")
    for assignment in assignments:
        run_assignment(assignment, args.setup_only)
    print("mostly_minus_wick_clifford=True")
    print("all_checks=True")
    print("END_MIXED_BICLIQUE_NUMERATORS")


if __name__ == "__main__":
    main()

